Enabling gravitational-wave astronomy with spin-precessing black holes on generic orbits

Binary black holes (BBHs) formed in dense stellar environments or in hierarchical triples can coalesce on eccentric orbits and carry spins of arbitrary orientation, leaving distinctive imprints on their gravitational-wave (GW) emission. We present SEOBNRv6EPHM: the first generic-orbit, spin-precessing model in the effective-one-body SEOBNR family, whose waveforms have underpinned LIGO-Virgo GW analyses since 2011. The model describes the dynamics and multipolar GW signal of generic BBHs, covering the inspiral-merger-ringdown of coalescing binaries and extending to dynamical captures and scattering encounters. We perform the first systematic accuracy assessment of a generic-orbit model against numerical relativity (NR) waveforms of spin-precessing BBHs, using 1437 quasi-circular (QC) and 87 eccentric simulations: median waveform mismatches remain below $1 \%$, matching the accuracy of the QC model SEOBNRv5PHM, and improving on the state-of-the-art generic-orbit model TEOBResumS-Dal\'i by a median factor of $ 4 $. The model also reproduces the non-perturbative phenomenology observed in NR simulations of generic-spin BBH scattering. It is $\sim 2 - 3$ times faster than SEOBNRv5PHM in the QC limit, and up to an order of magnitude faster than TEOBResumS-Dal\'i, bringing eccentric inference to the cost of current QC analyses. As a proof of principle, we analyze eleven GW events and focus on GW200129, strengthening its evidence for eccentricity $-$ a result supported by injection-recovery studies with synthetic NR signals of eccentric, spin-precessing BBHs. SEOBNRv6EPHM thus enables, for the first time, accurate and efficient GW analyses that jointly account for eccentricity and spin precession.

==> anc/ecc_prec_NR_data.json <==
{
  "documentation": {
    "description": "Ancillary file of the SEOBNRv6EPHM paper with the parameters of the 87 eccentric spin-precessing numerical relativity simulations employed in it, and with the mismatches of the waveform models against them.",
    "date": "2026-08-18",
    "models": [
      "SEOBNRv6EPHM",
      "TEOBResumS-Dali"
    ],
    "number_of_simulations": 87,
    "inclination_of_the_source": "iota_s = pi/3.",
    "units": "The spins, the mass ratio, the eccentricity and the mismatches are dimensionless. The frequencies are angular frequencies of the (2,2) mode in geometric units (G = c = M = 1), and therefore independent of the total mass. The total masses are in solar masses.",
    "parameters": {
      "frame_of_the_spins": "The dimensionless spins are given in the frame (n, lambda, l) evaluated at the reference time of the simulation (the relaxation time, after the junk radiation has decayed), where n is the unit vector along the separation of the two black holes, l is the unit vector along the Newtonian orbital angular momentum (the direction of the orbital frequency vector of the metadata), and lambda = l x n. Therefore the z component of each spin is the projection along the orbital angular momentum, and the x and y components are the in-plane components. The vectors n, l and the spins are taken from the metadata of the simulation ('reference-position1/2', 'reference_orbital_frequency' and 'reference_dimensionless_spin1/2'), and the two bodies are ordered such that the mass ratio satisfies q >= 1.",
      "mass_ratio": "q = m1 / m2 >= 1, with m1 the mass of the heavier black hole.",
      "chi_eff": "Effective inspiral spin parameter, chi_eff = (q * chi_1z + chi_2z) / (1 + q), with the z components in the frame described above.",
      "chi_p": "Effective precession spin parameter of Schmidt, Ohme and Hannam, Phys. Rev. D 91, 024043 (2015), computed as chi_p = max(chi_1_perp, A2 / (A1 * q^2) * chi_2_perp) with A1 = 2 + 3 / (2 q), A2 = 2 + 3 q / 2, and chi_i_perp the norm of the in-plane spin components.",
      "mismatches": "Sky-and-polarization averaged mismatches of each waveform model against the NR simulation, weighted by the cube of the signal-to-noise ratio, M_SNR = 1 - [sum_i (1 - M_i)^3 rho_i^3 / sum_i rho_i^3]^(1/3), where the index i runs over a grid of 4 x 4 values of the azimuthal and effective polarization angles of the source. The mismatches include the higher-order modes with ell <= 4 (also the m = 0 modes), are computed with the Advanced LIGO design sensitivity ('Aplus') for an inclination of the source iota_s = pi/3, and are optimized over the coalescence time, the effective polarization angle and the initial azimuthal angle of the template (as well as over the eccentric parameters of the template, for the eccentric simulations). Each entry is an array with one mismatch per total mass of 'total_masses_Msun'.",
      "total_masses_Msun": "Total masses, in solar masses, at which the mismatches are evaluated. They are common to all the simulations and models.",
      "e_gw_start": "Eccentricity of the NR simulation estimated from the gravitational-wave frequency with the 'gw_eccentricity' package, at the first time at which the estimate is applicable. It is measured in the coprecessing frame.",
      "omega_gw_avg_start": "Orbit-averaged angular frequency of the (2,2) mode, in geometric units (G = c = M = 1), at the same time as 'e_gw_start'. It is independent of the total mass, and the corresponding frequency in Hz for a total mass M in solar masses is f_22 = omega_gw_avg_start / (2 pi M lal.MTSUN_SI)."
    },
    "structure": "The key 'total_masses_Msun' holds the total masses at which the mismatches are evaluated, common to all the simulations and models. The key 'simulations' holds one entry per simulation, labeled by its identifier, with its parameters and with the array of mismatches of each model under the key 'mismatches'."
  },
  "total_masses_Msun": [
    20.0,
    40.0,
    60.0,
    80.0,
    100.0,
    120.0,
    140.0,
    160.0,
    180.0,
    200.0
  ],
  "simulations": {
    "SXS:BBH:0078": {
      "q": 1.4995069439159705,
      "chi_1": [
        -0.40591007804386536,
        -0.28229576311190574,
        0.00034654975811605065
      ],
      "chi_2": [
        1.2986290909589508e-08,
        -2.686209780787695e-08,
        2.9376870369494286e-07
      ],
      "chi_eff": 0.00020802004118320732,
      "chi_p": 0.4944227839900889,
      "e_gw_start": 0.0202385494426596,
      "omega_gw_avg_start": 0.0307611128075758,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.0007104357400840033,
          0.0012711840355572601,
          0.0016105409929160208,
          0.0017584262316124866,
          0.0017909097090371695,
          0.0017544522660764006,
          0.0017166513640421988,
          0.0017051860149819298,
          0.001726431291611208,
          0.0017735179509362764
        ],
        "TEOBResumS-Dali": [
          0.005745468224847339,
          0.006811517965669478,
          0.0067090302923238365,
          0.006358043228561372,
          0.005930989827952038,
          0.005510671024829272,
          0.0048874620469200325,
          0.004428117492996098,
          0.004102530554138006,
          0.0038833553459224346
        ]
      }
    },
    "SXS:BBH:0082": {
      "q": 1.5006295763576643,
      "chi_1": [
        -0.49729553493283135,
        -0.04478590453938845,
        -0.0003806437147268367
      ],
      "chi_2": [
        -4.750927217066348e-09,
        -3.6279398935185914e-08,
        3.186335848117298e-07
      ],
      "chi_eff": -0.00022829714092259263,
      "chi_p": 0.4993081476498677,
      "e_gw_start": 0.0191965517746044,
      "omega_gw_avg_start": 0.0350896931764057,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.0007046464424289578,
          0.0009718796501783089,
          0.0011808601265929086,
          0.0013336646436044042,
          0.0014415311612872017,
          0.0015190608359003654,
          0.001581910986813262,
          0.0016411352123291145,
          0.0017037384997414806,
          0.0017745612226279794
        ],
        "TEOBResumS-Dali": [
          0.005484085309277131,
          0.007421187639841009,
          0.008385580510092083,
          0.008749601880055469,
          0.008467901109125098,
          0.008333957571645123,
          0.007825136584517778,
          0.007591739385187757,
          0.0070154289064308095,
          0.00688878992731079
        ]
      }
    },
    "SXS:BBH:0088": {
      "q": 1.000459234692664,
      "chi_1": [
        -0.4836975848917311,
        0.12466971232323039,
        -0.00020300093207891964
      ],
      "chi_2": [
        -8.316970960164148e-08,
        -2.052238125007063e-08,
        7.880878567398127e-08
      ],
      "chi_eff": -0.0001014843716098465,
      "chi_p": 0.4995056464153838,
      "e_gw_start": 0.0605548303981338,
      "omega_gw_avg_start": 0.0232367160598379,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.0005980900319252358,
          0.0009615531153821522,
          0.0012944193713541052,
          0.0016092689418183426,
          0.001907970661653935,
          0.002183807870363097,
          0.0024532921301443356,
          0.0027316213221977304,
          0.0030324410700586224,
          0.0033644594100732395
        ],
        "TEOBResumS-Dali": [
          0.0023625089529482057,
          0.003174645037470558,
          0.0035574548437948827,
          0.0037234861580184297,
          0.0038185083058646097,
          0.003907125136259126,
          0.004041655719732806,
          0.004224386041665862,
          0.0044586366405037214,
          0.004743850565738117
        ]
      }
    },
    "SXS:BBH:0094": {
      "q": 1.5006794668426129,
      "chi_1": [
        -0.4762374634851319,
        -0.15071169971559706,
        -9.600764221520328e-05
      ],
      "chi_2": [
        2.3468585599572895e-09,
        -3.201450617195076e-08,
        2.9257063129056813e-07
      ],
      "chi_eff": -5.749802348022657e-05,
      "chi_p": 0.49951590370869736,
      "e_gw_start": 0.0083740644910291,
      "omega_gw_avg_start": 0.0328326562651674,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.0007832176849628114,
          0.0011285159239216025,
          0.0013934192222766484,
          0.001571895765979714,
          0.0016960078592075378,
          0.0017967011490632734,
          0.001898268734999542,
          0.00201481845190421,
          0.0021568003789822487,
          0.0023266724042844134
        ],
        "TEOBResumS-Dali": [
          0.00599023568771706,
          0.007827606607260118,
          0.007965149124500193,
          0.007131087747341058,
          0.006521496083376266,
          0.005679931404635963,
          0.005331334979619018,
          0.005139148110882896,
          0.005093171315984524,
          0.0051592608403044915
        ]
      }
    },
    "SXS:BBH:0097": {
      "q": 1.500678585151477,
      "chi_1": [
        -0.4894650092862782,
        0.09970590879742612,
        -0.00031399311640306626
      ],
      "chi_2": [
        -1.4119653447593187e-08,
        -3.4194820047213284e-08,
        3.08646914048496e-07
      ],
      "chi_eff": -0.0001883065266976259,
      "chi_p": 0.49951703030501077,
      "e_gw_start": 0.0311217768938784,
      "omega_gw_avg_start": 0.0340999238599143,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.00062926013598541,
          0.0008922829403239518,
          0.0011084011997790633,
          0.0012533045621982986,
          0.001345748232598587,
          0.0014150567597162045,
          0.0014841514139106726,
          0.0015636079872396458,
          0.0016594816376329646,
          0.0017748111825243162
        ],
        "TEOBResumS-Dali": [
          0.0054826873798402564,
          0.006903910764011645,
          0.007158252041442936,
          0.006926196882786839,
          0.006275907296142802,
          0.005762822484319141,
          0.005018698954847967,
          0.004595483563447855,
          0.0043408170569224636,
          0.004212262378307852
        ]
      }
    },
    "SXS:BBH:0098": {
      "q": 1.5006755663979299,
      "chi_1": [
        -0.45413308369222544,
        -0.20805545096200412,
        0.0001203563960521202
      ],
      "chi_2": [
        3.978104714052771e-09,
        -1.889323407899939e-08,
        1.628462607799018e-07
      ],
      "chi_eff": 7.229196442156217e-05,
      "chi_p": 0.49952370151856934,
      "e_gw_start": 0.0176326510201276,
      "omega_gw_avg_start": 0.0270419911465733,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.0009014179561070979,
          0.001285797964555746,
          0.0014273029130725812,
          0.001517834674293117,
          0.0016156636529379709,
          0.0017221479361603231,
          0.0018453020277843235,
          0.001986698733874026,
          0.0021495075499767813,
          0.0023352799605245167
        ],
        "TEOBResumS-Dali": [
          0.0059436109458526065,
          0.0066657649739739755,
          0.006779981187289064,
          0.006713041250928642,
          0.006147034606358459,
          0.00536550708749306,
          0.004925906800103408,
          0.004660215843972804,
          0.004528463641832237,
          0.004515576050518777
        ]
      }
    },
    "SXS:BBH:0147": {
      "q": 1.0000000033592324,
      "chi_1": [
        -0.2984584409656874,
        0.4004436792960322,
        -0.0009149000989515028
      ],
      "chi_2": [
        0.2984584425646363,
        -0.4004436822736267,
        -0.0009148996455508007
      ],
      "chi_eff": -0.000914899872251152,
      "chi_p": 0.4994322603674745,
      "e_gw_start": 0.0532643532739641,
      "omega_gw_avg_start": 0.0515632674407058,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.00236596047165738,
          0.003714514972716687,
          0.00465320747839959,
          0.005312636438123075,
          0.0056917559164921805,
          0.005822919114171987,
          0.005766606109846362,
          0.005586286379520855,
          0.005332628084670055,
          0.005043884115895625
        ],
        "TEOBResumS-Dali": [
          0.002950170122588136,
          0.004734851044732369,
          0.005954058686182595,
          0.006779435531174882,
          0.007235446336339102,
          0.007382384169465239,
          0.007304278418764243,
          0.007085133304334246,
          0.006788349581912545,
          0.006457290007596539
        ]
      }
    },
    "SXS:BBH:0179": {
      "q": 1.5002933815807664,
      "chi_1": [
        0.008831873314116688,
        -0.01525395609786633,
        0.9904535092048066
      ],
      "chi_2": [
        -0.11608609253648522,
        -0.07367666200634433,
        0.14515702363329944
      ],
      "chi_eff": 0.6523745894273671,
      "chi_p": 0.0865502004085366,
      "e_gw_start": 0.0273691917535983,
      "omega_gw_avg_start": 0.0334846237997638,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.0006134632681992214,
          0.0010077380228221688,
          0.0013691545347387368,
          0.0016869760659568023,
          0.001962725603531057,
          0.002201400155333766,
          0.0024010273511732017,
          0.0025670952329810426,
          0.0027069473748838613,
          0.0028244558249657103
        ],
        "TEOBResumS-Dali": [
          0.0015248905849822858,
          0.0025888821906363546,
          0.00332851143259405,
          0.0037029722244040775,
          0.0037907210592872387,
          0.0037215014000228086,
          0.0036009170388899836,
          0.003477053218909232,
          0.003371446807298728,
          0.0032867490276440314
        ]
      }
    },
    "SXS:BBH:1160": {
      "q": 3.000173731654786,
      "chi_1": [
        -0.04583628524476083,
        0.5976453154256778,
        0.3615114163205949
      ],
      "chi_2": [
        0.5416193711668207,
        -0.1792749415567763,
        -0.1858601770541009
      ],
      "chi_eff": 0.224674461204583,
      "chi_p": 0.5994004405197721,
      "e_gw_start": 0.0178078474662095,
      "omega_gw_avg_start": 0.0382516988405131,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.00344103366550208,
          0.005524145082915655,
          0.007075380721889735,
          0.007983074530808043,
          0.008422609129522085,
          0.008600084041776035,
          0.008661053589656631,
          0.008678800541731535,
          0.00866104847781557,
          0.00869439490977042
        ],
        "TEOBResumS-Dali": [
          0.027890857078005427,
          0.03963744829107663,
          0.043620645106936085,
          0.042679046510868734,
          0.03960481041821762,
          0.03735702461524615,
          0.03575639490342586,
          0.0347253614165981,
          0.03419576817919823,
          0.03389004255849426
        ]
      }
    },
    "SXS:BBH:1388": {
      "q": 2.999771458314545,
      "chi_1": [
        0.1915436788173009,
        0.5407212597957426,
        0.40136753896992783
      ],
      "chi_2": [
        -0.3157414123439949,
        0.16206764301726398,
        0.48373431228355257
      ],
      "chi_eff": 0.42196040888063346,
      "chi_p": 0.573644891627181,
      "e_gw_start": 0.032290389236157,
      "omega_gw_avg_start": 0.0380317770287631,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.004054382736267348,
          0.0060755139578357875,
          0.007294886370801779,
          0.007855119926729381,
          0.008034365701738988,
          0.008032184919965046,
          0.007973459212748613,
          0.007910325607417334,
          0.007863212445609502,
          0.007870401196697685
        ],
        "TEOBResumS-Dali": [
          0.02090690706097842,
          0.0293015131798815,
          0.030176949214120175,
          0.027694539432966958,
          0.026032729702409663,
          0.024879758243431804,
          0.024053920204839985,
          0.023779197726548573,
          0.02384268611685192,
          0.024225610888781612
        ]
      }
    },
    "SXS:BBH:3710": {
      "q": 1.0517023846940292,
      "chi_1": [
        -0.526662272366313,
        -0.35344055238261635,
        0.1683221199647008
      ],
      "chi_2": [
        0.5681282140246643,
        0.6904341741349196,
        0.3858148547474862
      ],
      "chi_eff": 0.2743281062155869,
      "chi_p": 0.8440750386903769,
      "e_gw_start": 0.0990480418335258,
      "omega_gw_avg_start": 0.0384671805613623,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.002101965210128398,
          0.0028629225389369406,
          0.00333268423699018,
          0.0035210833422086862,
          0.003547271170999289,
          0.003523120396183743,
          0.0035014398496817645,
          0.003499638198531385,
          0.0035181461182720586,
          0.0024437793182625622
        ],
        "TEOBResumS-Dali": [
          0.003709716819959352,
          0.004872381813369686,
          0.005300497972411944,
          0.005299205908186444,
          0.00515505283355433,
          0.005010270997668043,
          0.0049314613445961,
          0.004891953255201753,
          0.00493387215555241,
          0.0050220355304098074
        ]
      }
    },
    "SXS:BBH:3711": {
      "q": 1.372304557213066,
      "chi_1": [
        0.7009596572970258,
        0.16660247240475748,
        0.6165284694270213
      ],
      "chi_2": [
        -0.019869118588782535,
        -0.13345566756379196,
        -0.35422318123654756
      ],
      "chi_eff": 0.20732651948683842,
      "chi_p": 0.7204865196305492,
      "e_gw_start": 0.0729823287346382,
      "omega_gw_avg_start": 0.0422911101491993,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.003449487558411346,
          0.005510211203523907,
          0.006632894150813251,
          0.0071121571110733806,
          0.007156400563826826,
          0.006937047551927922,
          0.006629715100280098,
          0.006342489300581899,
          0.006094425100843903,
          0.005922209075029605
        ],
        "TEOBResumS-Dali": [
          0.011660844640380419,
          0.01887298081278388,
          0.023183729325141123,
          0.024818756835577993,
          0.024832411058277493,
          0.024398519878423897,
          0.023938115394319892,
          0.023502983486065165,
          0.023115969080841015,
          0.023034343034211147
        ]
      }
    },
    "SXS:BBH:3712": {
      "q": 1.251934976874296,
      "chi_1": [
        -0.15413357335111946,
        0.2936879309592987,
        -0.03308626851715937
      ],
      "chi_2": [
        0.03203157327284929,
        -0.3544588814201008,
        0.727143960715614
      ],
      "chi_eff": 0.30450350962464967,
      "chi_p": 0.3316771912946965,
      "e_gw_start": 0.0483669588802033,
      "omega_gw_avg_start": 0.041534980408635,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.0004438103696403628,
          0.0005837643301995765,
          0.0006842767319684695,
          0.0007546746125165482,
          0.0007906830102216711,
          0.000809466581468743,
          0.000817456132208183,
          0.0008210402599392319,
          0.0008265971025371854,
          0.0008344209481835341
        ],
        "TEOBResumS-Dali": [
          0.0013300363350111644,
          0.001715791660681587,
          0.002048770616513762,
          0.0023329037596987456,
          0.0025341042768394217,
          0.0026826688350448658,
          0.002790144150134566,
          0.0028592152174148344,
          0.0029006093398198374,
          0.0029240240451227084
        ]
      }
    },
    "SXS:BBH:3713": {
      "q": 1.991960128212151,
      "chi_1": [
        0.07081525822759832,
        0.8270764959927895,
        0.3801086066899732
      ],
      "chi_2": [
        0.13509814404229997,
        -0.2986414529989396,
        0.6638766209534039
      ],
      "chi_eff": 0.4749521213436918,
      "chi_p": 0.8301026027073715,
      "e_gw_start": 0.0410368300995033,
      "omega_gw_avg_start": 0.0497245068696368,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.006198689994051709,
          0.010059488037292064,
          0.012661873877945373,
          0.014299064634396341,
          0.01512025773077219,
          0.01552224922554557,
          0.015549881637887508,
          0.015495155074630174,
          0.01537193138588544,
          0.015221255465869499
        ],
        "TEOBResumS-Dali": [
          0.018421986869661233,
          0.03179016893732811,
          0.041221222988010564,
          0.046022865547621805,
          0.04500285956379124,
          0.04265470295483986,
          0.03965907619151998,
          0.03658453043324272,
          0.03373746827986157,
          0.0312789016356132
        ]
      }
    },
    "SXS:BBH:3714": {
      "q": 5.318890925828322,
      "chi_1": [
        -0.3960363276057685,
        0.4814898102738417,
        -0.09683021941566564
      ],
      "chi_2": [
        0.05985459537655377,
        0.061014127128558165,
        0.5010212612451344
      ],
      "chi_eff": -0.002216862787353584,
      "chi_p": 0.6234398208175378,
      "e_gw_start": 0.0131316838301852,
      "omega_gw_avg_start": 0.0476595534975333,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.004191512894087701,
          0.005569510695289881,
          0.006440113494615263,
          0.0071071872718833085,
          0.007605709006214156,
          0.008012346704020623,
          0.008278161551834584,
          0.008401048905532948,
          0.008387790643617943,
          0.008201598663991616
        ],
        "TEOBResumS-Dali": [
          0.03339735768237251,
          0.036040474921053556,
          0.03719318744269551,
          0.037589814823947854,
          0.037667100400475384,
          0.03718447450214135,
          0.03701903070651047,
          0.036763919647391896,
          0.037000576686264997,
          0.03477112535282112
        ]
      }
    },
    "SXS:BBH:3715": {
      "q": 2.2938210675323853,
      "chi_1": [
        -0.1550689552588674,
        -0.8571278839289888,
        -0.055377735383780075
      ],
      "chi_2": [
        -0.267738319049516,
        0.35459545113079516,
        -0.3141039223001829
      ],
      "chi_eff": -0.1339266855580017,
      "chi_p": 0.871042243690662,
      "e_gw_start": 0.019,
      "omega_gw_avg_start": 0.0550369357257055,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.00482053894426715,
          0.005746795554606443,
          0.006178661859987278,
          0.006384511610820431,
          0.0064404430822896375,
          0.006385375287570105,
          0.0062441304809431886,
          0.00603035051208578,
          0.005778801553398605,
          0.005494068127964491
        ],
        "TEOBResumS-Dali": [
          0.009289435851803751,
          0.01346869454810351,
          0.01677600589957673,
          0.019674621239459178,
          0.02009793904525703,
          0.021291344869528994,
          0.022484010875159055,
          0.02270632753971269,
          0.023343340174525995,
          0.024129858771933743
        ]
      }
    },
    "SXS:BBH:3716": {
      "q": 4.85362395885568,
      "chi_1": [
        0.06610949432394467,
        0.6671686961967521,
        0.3219466953013215
      ],
      "chi_2": [
        -0.2970443081015964,
        -0.43789537957333236,
        0.02576379111788199
      ],
      "chi_eff": 0.27134848361822256,
      "chi_p": 0.6704360778065586,
      "e_gw_start": 0.028071706066736,
      "omega_gw_avg_start": 0.0450728055616896,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.007743690259377711,
          0.012242058854998072,
          0.015435591457455433,
          0.017272346715015097,
          0.018041377030906247,
          0.018218783270644412,
          0.01808747227001084,
          0.017837689480517893,
          0.01745489124245936,
          0.016836253227723308
        ],
        "TEOBResumS-Dali": [
          0.04103127576730159,
          0.056586573186745315,
          0.0670627179444544,
          0.07175037594139888,
          0.07023982553487074,
          0.06504296143182764,
          0.05826887435066186,
          0.05363806445539798,
          0.051311884460412904,
          0.04759708322463385
        ]
      }
    },
    "SXS:BBH:3717": {
      "q": 2.3979909459492386,
      "chi_1": [
        0.4902615420244515,
        -0.5565534281616524,
        0.49666396292446224
      ],
      "chi_2": [
        -0.3764972900018603,
        -0.565847401456811,
        0.35802235080464406
      ],
      "chi_eff": 0.45586290891191594,
      "chi_p": 0.7416927247766966,
      "e_gw_start": 0.0520713667978124,
      "omega_gw_avg_start": 0.0433658436565341,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.005040682329354618,
          0.008777677827726205,
          0.011393196322141974,
          0.012811369614033397,
          0.013366352292562333,
          0.013449137147534485,
          0.013316747118210515,
          0.013109564589805611,
          0.012900339593187038,
          0.012711703448575196
        ],
        "TEOBResumS-Dali": [
          0.03062968409459821,
          0.052039542392178784,
          0.05969207241623131,
          0.06158483437756579,
          0.061495360139179334,
          0.06050133427538584,
          0.05911181647896835,
          0.058351919358727966,
          0.0581480510173763,
          0.05830914043485669
        ]
      }
    },
    "SXS:BBH:3718": {
      "q": 1.1877686445632007,
      "chi_1": [
        0.23928822073851588,
        0.10024305228929517,
        0.353799153341015
      ],
      "chi_2": [
        -0.4476759053226213,
        -0.7698593972982225,
        0.11711060585407541
      ],
      "chi_eff": 0.24561196084461845,
      "chi_p": 0.7316124821438723,
      "e_gw_start": 0.0888762304590172,
      "omega_gw_avg_start": 0.0381577142802872,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.0010034847009413594,
          0.0015038815533834349,
          0.0019067327222612729,
          0.0021966153431052238,
          0.0024143793105647626,
          0.0026466521627449557,
          0.002867081224457335,
          0.0030844647430550154,
          0.0033046589037004637,
          0.003533988040762548
        ],
        "TEOBResumS-Dali": [
          0.004812516918152543,
          0.006471166800927519,
          0.007584690976846997,
          0.007752265130304026,
          0.008048273247256654,
          0.00826975823126308,
          0.008473303819961142,
          0.008687254129008504,
          0.008687426355554306,
          0.0077941466861476405
        ]
      }
    },
    "SXS:BBH:3722": {
      "q": 3.817251264183365,
      "chi_1": [
        -0.7315930858512952,
        0.5209652319591231,
        0.3207326800783553
      ],
      "chi_2": [
        -0.026069143531843544,
        0.7171397874671376,
        0.3824834023346054
      ],
      "chi_eff": 0.3335513434342345,
      "chi_p": 0.898127616865022,
      "e_gw_start": 0.0104058264998061,
      "omega_gw_avg_start": 0.071705488912899,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.01305398998221019,
          0.01776924381033007,
          0.020746209508221036,
          0.022810144665490473,
          0.024471353670427187,
          0.025900680437241586,
          0.027108731754831417,
          0.0281036991220196,
          0.028756791274375693,
          0.029084479403438168
        ],
        "TEOBResumS-Dali": [
          0.030856512514060408,
          0.04169216664897968,
          0.04910481408876488,
          0.05495002464657173,
          0.05861564785879314,
          0.06267723648350565,
          0.066167403026133,
          0.06982302068918023,
          0.07373470040012786,
          0.07731795808614239
        ]
      }
    },
    "SXS:BBH:3725": {
      "q": 1.8051363376120235,
      "chi_1": [
        -0.8798129409342105,
        0.3843982598663685,
        0.11933161553978351
      ],
      "chi_2": [
        0.030610566810872056,
        -0.28935673819748925,
        -0.7109396824647176
      ],
      "chi_eff": -0.1766508958526219,
      "chi_p": 0.9601212596456745,
      "e_gw_start": 0.1480840907243372,
      "omega_gw_avg_start": 0.0668452656580582,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.003177403087364361,
          0.0035960970088692035,
          0.0037818634002799723,
          0.0037826953284587628,
          0.0037253051029390027,
          0.003626478987316051,
          0.0035237716130667174,
          0.0034314610044049454,
          0.0033655873117210966,
          0.0033058137691145406
        ],
        "TEOBResumS-Dali": [
          0.009828554400256206,
          0.014848889094619122,
          0.01754505433448117,
          0.019098059757387986,
          0.02000150685066071,
          0.02047945433400178,
          0.020910715990536954,
          0.021410213743108586,
          0.022019830455093814,
          0.02242946379948141
        ]
      }
    },
    "SXS:BBH:3726": {
      "q": 1.228915795902446,
      "chi_1": [
        0.8448967238037723,
        0.13940968219455172,
        -0.09448162956855913
      ],
      "chi_2": [
        0.10664109576082069,
        0.3563384925268821,
        0.7707463630413536
      ],
      "chi_eff": 0.2937017168819954,
      "chi_p": 0.8563209289652647,
      "e_gw_start": 0.2702887918406405,
      "omega_gw_avg_start": 0.0638802263328505,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.0042308358135149104,
          0.005694447186619378,
          0.006694541097055584,
          0.007354460649305561,
          0.007759337964069801,
          0.007719040219864914,
          0.007685721607319618,
          0.007406728346944114,
          0.0073771314278108235,
          0.007380207948056272
        ],
        "TEOBResumS-Dali": [
          0.008094870344685479,
          0.011439551502793188,
          0.013504521465193098,
          0.015060656620487056,
          0.015994114872949994,
          0.016124751890146727,
          0.015489294676263476,
          0.014526695901786235,
          0.014275890340985642,
          0.01428302881694321
        ]
      }
    },
    "SXS:BBH:3727": {
      "q": 1.1548237361200056,
      "chi_1": [
        -0.26086928826503375,
        -0.6499669400594075,
        -0.1869652864122419
      ],
      "chi_2": [
        -0.4170055939308746,
        -0.7122886008798802,
        0.048759513107650615
      ],
      "chi_eff": -0.07757128096827892,
      "chi_p": 0.7003640544246219,
      "e_gw_start": 0.1772160827801021,
      "omega_gw_avg_start": 0.0677754915737683,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.0018764993507249805,
          0.00242794159821369,
          0.0027656398870073984,
          0.0027010295758138625,
          0.002850745013144973,
          0.0029831672400901788,
          0.003105080198418264,
          0.0032186778334397648,
          0.003330880014490667,
          0.0034218114468576033
        ],
        "TEOBResumS-Dali": [
          0.007189335529113938,
          0.010792683834837336,
          0.012837718790378871,
          0.014233373853676734,
          0.015303592918963882,
          0.016144243682652548,
          0.01653502654767247,
          0.01671510787932229,
          0.016932618296043978,
          0.017046283717827238
        ]
      }
    },
    "SXS:BBH:3730": {
      "q": 1.047581478859873,
      "chi_1": [
        -0.39606650763728996,
        -0.16001505098086974,
        0.08546711112766256
      ],
      "chi_2": [
        -0.5316425750335934,
        0.7468714623420079,
        0.1676862981100246
      ],
      "chi_eff": 0.12562140429315022,
      "chi_p": 0.8693355854095116,
      "e_gw_start": 0.1031522725124891,
      "omega_gw_avg_start": 0.0632479302658882,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.0013583108849748449,
          0.0019019953181680371,
          0.0022804899463133577,
          0.002557700972776966,
          0.0027945089491092645,
          0.0029932828372036813,
          0.003159190497223352,
          0.003288847966451125,
          0.003401748338232702,
          0.0035007868438108325
        ],
        "TEOBResumS-Dali": [
          0.005546365201973158,
          0.007424775283342622,
          0.008568825389707047,
          0.009283029211384575,
          0.009567095960617333,
          0.009548221485625508,
          0.009646227992755274,
          0.009421551586999422,
          0.009139989142976312,
          0.009115341240117814
        ]
      }
    },
    "SXS:BBH:3974": {
      "q": 1.000015410420586,
      "chi_1": [
        0.26004477578168156,
        -0.7564946469633687,
        -0.00042115939036703985
      ],
      "chi_2": [
        -2.3791361007180907e-06,
        -1.3717805852824447e-06,
        -5.621042004092357e-05
      ],
      "chi_eff": -0.00023868631119742956,
      "chi_p": 0.7999421455927778,
      "e_gw_start": 0.0516918884722635,
      "omega_gw_avg_start": 0.0332215617501697,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.0012318980396018864,
          0.001545850187981812,
          0.0016191426146542343,
          0.001600926541624692,
          0.0015642308717002118,
          0.0015316832261863533,
          0.0015021215283160805,
          0.0014766769598899554,
          0.001453502950375607,
          0.0014312372690089559
        ],
        "TEOBResumS-Dali": [
          0.006147823655767715,
          0.008019545619907253,
          0.008369713629139075,
          0.00825898370106648,
          0.007813546998359011,
          0.007674175664608152,
          0.00748513240608073,
          0.00713066894642389,
          0.006802864886721549,
          0.006509670368783249
        ]
      }
    },
    "No_BFI/AEI_Eccentric/BBH_SKS_q1__0.8_0._0._0.__0._0._0.__e0.1__D16": {
      "q": 1.0000798792371617,
      "chi_1": [
        -0.11315038103091388,
        0.791814794413152,
        0.004475918653910754
      ],
      "chi_2": [
        -1.9675991138783558e-05,
        -5.502039169463553e-06,
        6.467787272017074e-05
      ],
      "chi_eff": 0.002270386351434391,
      "chi_p": 0.7998585358542991,
      "e_gw_start": 0.0042858024022104,
      "omega_gw_avg_start": 0.0371831343878629,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.0013729353614931883,
          0.001805431298963489,
          0.0018670207562502261,
          0.0017875263578064349,
          0.00168612906240162,
          0.0015900449736973021,
          0.001513887627472843,
          0.0014559655592475407,
          0.0014117806989842885,
          0.0013819117286182347
        ],
        "TEOBResumS-Dali": [
          0.006320515199477406,
          0.008619947204552614,
          0.009420734367080907,
          0.009349609409487036,
          0.009055836338405454,
          0.008752987490240116,
          0.008443213924347992,
          0.008109543252844187,
          0.0077819451459739675,
          0.007483721909309349
        ]
      }
    },
    "No_BFI/AEI_Eccentric/BBH_SKS_q1__0.8_0._0._0.__0._0._0.__e0.2__D18": {
      "q": 1.0000710169219083,
      "chi_1": [
        -0.29779182083016975,
        0.7423999542783273,
        0.003221416018853618
      ],
      "chi_2": [
        1.376281905850541e-06,
        -8.773295477847949e-07,
        -3.982277308779722e-06
      ],
      "chi_eff": 0.0016087741332038484,
      "chi_p": 0.7998985314812188,
      "e_gw_start": 0.1002794984501778,
      "omega_gw_avg_start": 0.0337821042977046,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.0010958941075462914,
          0.0013478133917945723,
          0.0014608926711185966,
          0.0015239604747685487,
          0.0015773255892436167,
          0.0016224284199498618,
          0.001656463872185876,
          0.0016728473152654022,
          0.0016841678106277458,
          0.001691270063168382
        ],
        "TEOBResumS-Dali": [
          0.005673110945962678,
          0.007378751675603201,
          0.008185570604606895,
          0.008424585243218763,
          0.007912998502698887,
          0.00785665113017231,
          0.00758756489167578,
          0.007461238144143567,
          0.0069499608314239625,
          0.00667041484605102
        ]
      }
    },
    "No_BFI/AEI_Eccentric/BBH_SKS_q1__0.8_0._0._0.__0._0._0.__e0.4__D28": {
      "q": 1.000031707966628,
      "chi_1": [
        0.10380818535208773,
        -0.793193895616355,
        0.0029355118786695902
      ],
      "chi_2": [
        -2.032423429338761e-07,
        -1.3114893574926325e-07,
        1.5698909928499364e-05
      ],
      "chi_eff": 0.001475628539265148,
      "chi_p": 0.7999579335122208,
      "e_gw_start": 0.3609224655545887,
      "omega_gw_avg_start": 0.0207557040379869,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.0017623988809191138,
          0.0025680817397251143,
          0.003276947400114416,
          0.003122161996224171,
          0.0031264382550323377,
          0.0029646198441095617,
          0.002766499391957833,
          0.002590748548346511,
          0.0024605833854718373,
          0.002372710956321855
        ],
        "TEOBResumS-Dali": [
          0.025018910658143656,
          0.025139500511425883,
          0.021122101943271465,
          0.017212416020358945,
          0.014269465947371662,
          0.012267429304284705,
          0.010654200627913335,
          0.009752630324225908,
          0.009172396166115093,
          0.008716900268365912
        ]
      }
    },
    "No_BFI/AEI_Eccentric/BBH_SKS_q1__0.8_0._0._0.__0._0._0.__e0.5__D34": {
      "q": 1.0000247849421844,
      "chi_1": [
        0.053165955705335936,
        -0.7982278851174988,
        0.0028285344999941127
      ],
      "chi_2": [
        8.172586332175298e-08,
        3.1244100911333816e-07,
        -6.571619750151588e-06
      ],
      "chi_eff": 0.001410999006889601,
      "chi_p": 0.7999964846330367,
      "e_gw_start": 0.4469451508062868,
      "omega_gw_avg_start": 0.0174858717315538,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.002454641514378242,
          0.0026072096365324926,
          0.00244750342617317,
          0.0022395562204119424,
          0.0020615858070297532,
          0.0019314500359357556,
          0.001847252317172976,
          0.0017930142558404416,
          0.0017555512754047209,
          0.0017391527541928964
        ],
        "TEOBResumS-Dali": [
          0.02811890893118596,
          0.024578666674254013,
          0.019509467441743755,
          0.014960199875136637,
          0.011494650314862742,
          0.00813432440235462,
          0.0060537839176385555,
          0.005076806829355407,
          0.004518363946083848,
          0.004264797891631478
        ]
      }
    },
    "No_BFI/AEI_Eccentric/BBH_SKS_q2__0.8_0._0._0.__0._0._0.__e0.1__D16": {
      "q": 2.0002808649217645,
      "chi_1": [
        -0.6924529762165536,
        -0.40035778867130667,
        0.003083602393979215
      ],
      "chi_2": [
        1.017800950843273e-05,
        -6.042252359766312e-06,
        7.199258312049705e-05
      ],
      "chi_eff": 0.002079826432178636,
      "chi_p": 0.7998609149226767,
      "e_gw_start": 0.0015863620776555,
      "omega_gw_avg_start": 0.0316503908233452,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.00391240436671958,
          0.0057255041464664425,
          0.006558905274575699,
          0.006690478183446036,
          0.00641345056149778,
          0.005973239758811144,
          0.005497224831275127,
          0.00509919562493677,
          0.004786157682602599,
          0.004586465166547815
        ],
        "TEOBResumS-Dali": [
          0.026890786732102212,
          0.03838970465256086,
          0.03629004000245295,
          0.03213126196561422,
          0.026317845353373115,
          0.023132516364644085,
          0.021203347281261054,
          0.01996894619126255,
          0.019267296413209012,
          0.01874520713143868
        ]
      }
    },
    "No_BFI/AEI_Eccentric/BBH_SKS_q2__0.8_0._0._0.__0._0._0.__e0.2__D18": {
      "q": 1.9999743644774879,
      "chi_1": [
        0.16897879387942225,
        -0.7819829498476774,
        0.009592012328180938
      ],
      "chi_2": [
        -1.5244081023137549e-05,
        -1.924523866129305e-05,
        -5.594709274957091e-05
      ],
      "chi_eff": 0.0063759983731380525,
      "chi_p": 0.8000319785067466,
      "e_gw_start": 0.1034503134746614,
      "omega_gw_avg_start": 0.0332356932208629,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.002071139107487907,
          0.00284069787993102,
          0.00334525925111151,
          0.0036146580469795797,
          0.003687198960605431,
          0.0036368665383931242,
          0.0035194188277166694,
          0.003364016828531824,
          0.0032154447308964107,
          0.0030902939498479443
        ],
        "TEOBResumS-Dali": [
          0.015794281678067734,
          0.021585502000363577,
          0.024811023368627394,
          0.02528417826219509,
          0.023406661553894925,
          0.021263244374372436,
          0.019133247610062076,
          0.017293174398938627,
          0.015962867082304544,
          0.014850240485290156
        ]
      }
    },
    "No_BFI/AEI_Eccentric/BBH_SKS_q2__0.8_0._0._0.__0._0._0.__e0.4__D28": {
      "q": 2.0000822327560512,
      "chi_1": [
        -0.48446867450554554,
        0.6366030152900406,
        0.003087512465278816
      ],
      "chi_2": [
        -6.970545075084454e-08,
        -7.854734958454895e-07,
        4.901291455289839e-06
      ],
      "chi_eff": 0.002060003572300353,
      "chi_p": 0.7999833096093517,
      "e_gw_start": 0.3059755410828143,
      "omega_gw_avg_start": 0.0230387228651255,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.004973909347324668,
          0.006060542512571265,
          0.007652638625911257,
          0.00863576340954042,
          0.009055434864415401,
          0.009008330857823044,
          0.008689246592777478,
          0.008196855789723956,
          0.007777839368020678,
          0.00744149993349541
        ],
        "TEOBResumS-Dali": [
          0.038571245423706935,
          0.03987434399870948,
          0.035943412775112926,
          0.03426330092140539,
          0.030395371256595638,
          0.026771006110049123,
          0.025708078648003507,
          0.0236320768957059,
          0.022471518994050532,
          0.021778464678879783
        ]
      }
    },
    "No_BFI/AEI_Eccentric/BBH_SKS_q2__0.8_0._0._0.__0._0._0.__e0.5__D34": {
      "q": 1.9999201280984171,
      "chi_1": [
        -0.6768753194541939,
        -0.4263963396475273,
        0.0035226044428554
      ],
      "chi_2": [
        -6.392642431112945e-07,
        1.9762024673131553e-07,
        -1.771303731585624e-05
      ],
      "chi_eff": 0.0023424671961963083,
      "chi_p": 0.7999837726798128,
      "e_gw_start": 0.415068368733723,
      "omega_gw_avg_start": 0.0176209505364338,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.0038992259491891224,
          0.003919052685228186,
          0.0038357993106415966,
          0.0038015818801887535,
          0.0037917324393894614,
          0.0037822136753021818,
          0.003768922553548326,
          0.0037518434894113772,
          0.003740912092618842,
          0.0037166865857508613
        ],
        "TEOBResumS-Dali": [
          0.07026271748555935,
          0.07101370662155915,
          0.05815193200921487,
          0.04422713390432986,
          0.03269782372192842,
          0.0258622339987028,
          0.021191653097977325,
          0.017733135958030277,
          0.01616278471550181,
          0.015208484522944987
        ]
      }
    },
    "No_BFI/AEI_Eccentric/BBH_SKS_q3__0.8_0._0._0.__0._0._0.__e0.1__D16": {
      "q": 3.000165285573964,
      "chi_1": [
        -0.014566256954581552,
        0.7998752489180065,
        0.011190620783221389
      ],
      "chi_2": [
        1.4052212326859925e-05,
        9.034400689083305e-06,
        -3.684243401247995e-05
      ],
      "chi_eff": 0.008383870957726892,
      "chi_p": 0.8000078685071227,
      "e_gw_start": 0.0042499223792953,
      "omega_gw_avg_start": 0.0334205993898084,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.005329899304446162,
          0.007460536107678384,
          0.008259097532438475,
          0.00828304406532876,
          0.008008764547323355,
          0.007652466039613559,
          0.007285471197610471,
          0.006948438819017411,
          0.006683337373737164,
          0.006476505482834516
        ],
        "TEOBResumS-Dali": [
          0.044304915603128214,
          0.05445567387542116,
          0.05651308412722378,
          0.0531944062739057,
          0.048796112515848145,
          0.043470620403550875,
          0.04095442820492379,
          0.039132299724092934,
          0.039801095005534526,
          0.041350648416894176
        ]
      }
    },
    "No_BFI/AEI_Eccentric/BBH_SKS_q3__0.8_0._0._0.__0._0._0.__e0.2__D18": {
      "q": 3.000400009353944,
      "chi_1": [
        0.4480062370650472,
        0.6625411416370218,
        0.007945626026103783
      ],
      "chi_2": [
        -2.1617524708552777e-05,
        2.2755561041957475e-06,
        5.688883681654583e-05
      ],
      "chi_eff": 0.0059736389321028375,
      "chi_p": 0.7997939439698649,
      "e_gw_start": 0.1143863589194561,
      "omega_gw_avg_start": 0.0330920009857249,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.005556766906853361,
          0.009405484793740704,
          0.01158311336592821,
          0.012373257457710674,
          0.012411064373164526,
          0.012110917826015033,
          0.011680633631479531,
          0.011243365998339527,
          0.010870865067117763,
          0.010531175685486227
        ],
        "TEOBResumS-Dali": [
          0.03729463463105409,
          0.0535504115893598,
          0.06155470903535787,
          0.06091278082744067,
          0.05519467396797639,
          0.0467716938076862,
          0.04036712315802715,
          0.035573899325409775,
          0.03223295102454993,
          0.02988882115631397
        ]
      }
    },
    "No_BFI/AEI_Eccentric/BBH_SKS_q3__0.8_0._0._0.__0._0._0.__e0.4__D28": {
      "q": 2.9999962637801425,
      "chi_1": [
        -0.655408359202007,
        -0.4587911390018021,
        0.004325628939468478
      ],
      "chi_2": [
        8.400120185491013e-08,
        1.0878928341525547e-06,
        5.301284734688574e-07
      ],
      "chi_eff": 0.003244353226748778,
      "chi_p": 0.8000308909901154,
      "e_gw_start": 0.3205354890576973,
      "omega_gw_avg_start": 0.0210204381710213,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.010962445135257903,
          0.012922496463469102,
          0.012669094502736233,
          0.012262406648121393,
          0.01198260237748694,
          0.011868900412588812,
          0.011893237062248652,
          0.011926313349204687,
          0.011910340977006162,
          0.010542148074723756
        ],
        "TEOBResumS-Dali": [
          0.130451790873938,
          0.10175583404729038,
          0.06658229635598711,
          0.05170867601837492,
          0.04507361167851576,
          0.042336143266134885,
          0.0378796969642653,
          0.036186573411898904,
          0.031993823514547604,
          0.031439343409906395
        ]
      }
    },
    "No_BFI/AEI_Eccentric/BBH_SKS_q3__0.8_0._0._0.__0._0._0.__e0.5__D34": {
      "q": 2.999999531764501,
      "chi_1": [
        -0.6130204787335738,
        -0.5139909957424862,
        0.00490979066284987
      ],
      "chi_2": [
        -2.960090176742968e-07,
        -1.1433579882266647e-06,
        2.029219809254224e-06
      ],
      "chi_eff": 0.003682850158465442,
      "chi_p": 0.7999880318174094,
      "e_gw_start": 0.4450544527372453,
      "omega_gw_avg_start": 0.0177120911289586,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.013387991132692179,
          0.014776443082490487,
          0.013149946614791741,
          0.011241934918157948,
          0.00970790096567642,
          0.00860404567496409,
          0.007837077114834501,
          0.007296124839127893,
          0.006887665137003118,
          0.006557301390472836
        ],
        "TEOBResumS-Dali": [
          0.10399623021770754,
          0.11045157954913087,
          0.09037289382055225,
          0.06307234140291096,
          0.048292225928082244,
          0.04006119694239452,
          0.03486037621854199,
          0.029654775396574573,
          0.027789971305840155,
          0.026757399323780517
        ]
      }
    },
    "No_BFI/AEI_Eccentric/BBH_SKS_q4__0.8_0._0._0.__0._0._0.__e0.2__D18": {
      "q": 4.000051176218441,
      "chi_1": [
        0.2555165229532905,
        0.758076947229556,
        0.01080121768048714
      ],
      "chi_2": [
        -1.9928272805624502e-05,
        -9.400856297261063e-06,
        6.481735085895368e-05
      ],
      "chi_eff": 0.008653959592271297,
      "chi_p": 0.7999808444100536,
      "e_gw_start": 0.1203926564159292,
      "omega_gw_avg_start": 0.0325727132300535,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.007009747667959698,
          0.010577847662767481,
          0.012725237025490221,
          0.01332549498183866,
          0.01298610081442042,
          0.012240246015332579,
          0.011330278384116599,
          0.010345112790278388,
          0.009517532112609084,
          0.008933546676302861
        ],
        "TEOBResumS-Dali": [
          0.0724694882602972,
          0.09033862658734948,
          0.09201744705781312,
          0.08565399140144092,
          0.07720225408249182,
          0.06991517054260199,
          0.06300438712369716,
          0.05958303602903159,
          0.05827439652666433,
          0.055896747749700326
        ]
      }
    },
    "No_BFI/AEI_Eccentric/BBH_SKS_q4__0.8_0._0._0.__0._0._0.__e0.4__D28": {
      "q": 4.00003994586948,
      "chi_1": [
        -0.671021701075676,
        -0.43553227534917155,
        0.004342333264412924
      ],
      "chi_2": [
        -2.3221829696348734e-08,
        8.021238397534863e-07,
        -8.444616916066684e-06
      ],
      "chi_eff": 0.0034721846399158023,
      "chi_p": 0.7999740534450606,
      "e_gw_start": 0.3133305172969857,
      "omega_gw_avg_start": 0.0211413856370718,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.02116204262993382,
          0.03169489441033413,
          0.03473002323064833,
          0.035375969069851965,
          0.0342960627290102,
          0.03230861061405854,
          0.028619135481800617,
          0.02638152100128166,
          0.02421859817095584,
          0.022637678788903326
        ],
        "TEOBResumS-Dali": [
          0.11165950847300299,
          0.12990252700199023,
          0.12882617718898837,
          0.11349825918595935,
          0.09788428741293753,
          0.08205190717406696,
          0.07402476971858629,
          0.06862699204672762,
          0.06268655050929706,
          0.05967938874254031
        ]
      }
    },
    "No_BFI/AEI_Eccentric/BBH_SKS_q4__0.8_0._0._0.__0._0._0.__e0.5__D34": {
      "q": 4.000085261323066,
      "chi_1": [
        -0.4717769372253359,
        -0.6460621973098916,
        0.007149939915262784
      ],
      "chi_2": [
        2.887334298445347e-07,
        -1.2678137746634486e-07,
        2.2497779812807873e-06
      ],
      "chi_eff": 0.0057204262642515285,
      "chi_p": 0.7999811505845646,
      "e_gw_start": 0.4733999187195806,
      "omega_gw_avg_start": 0.0176838277647387,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.02021554733180564,
          0.022887174175329483,
          0.02011150681518381,
          0.016762593015294036,
          0.01379631197437059,
          0.011806778746226931,
          0.010548285669883306,
          0.009717337459457132,
          0.009079695706267432,
          0.008572534957800526
        ],
        "TEOBResumS-Dali": [
          0.13951877329042517,
          0.15028238056973686,
          0.12500652050257,
          0.08777563388440957,
          0.06680013114281425,
          0.056465025717795436,
          0.05030431016144832,
          0.046670524031864,
          0.044910324145268854,
          0.04384343837106208
        ]
      }
    },
    "No_BFI/AEI_Eccentric/BBH_SKS_q6__0.8_0._0._0.__0._0._0.__e0.7__D45": {
      "q": 6.000086172649833,
      "chi_1": [
        0.7481434924042731,
        -0.2833408097552762,
        0.0007087328307128126
      ],
      "chi_2": [
        4.68497572004718e-09,
        3.751812154577887e-09,
        2.0533135911024937e-06
      ],
      "chi_eff": 0.0006077798567504646,
      "chi_p": 0.8000004373121544,
      "e_gw_start": 0.587978335336938,
      "omega_gw_avg_start": 0.0144181287095138,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.06895117337303325,
          0.07462568593487573,
          0.06432722135752078,
          0.05204593825385295,
          0.04356831493194657,
          0.03752103695095288,
          0.03324518676716004,
          0.030169741364005298,
          0.027908516672763062,
          0.026328031497134696
        ],
        "TEOBResumS-Dali": [
          0.2934452224761318,
          0.2613024484747003,
          0.2129153649716824,
          0.17694723101376475,
          0.1504441227053016,
          0.12420029052539594,
          0.1053833040257467,
          0.09130067263117636,
          0.0790015179668998,
          0.0734257852032042
        ]
      }
    },
    "eccPrec_q1234/001": {
      "q": 1.0000156121565547,
      "chi_1": [
        -0.49997343156087826,
        -0.6244674874512974,
        -2.346737542119337e-05
      ],
      "chi_2": [
        2.8948816325970865e-06,
        -2.3400583344017923e-06,
        2.8133997647822582e-05
      ],
      "chi_eff": 2.3331097127080575e-06,
      "chi_p": 0.799958170875513,
      "e_gw_start": 0.0492362853735027,
      "omega_gw_avg_start": 0.0347486445087131,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.00118814957538238,
          0.001474594463184542,
          0.001587251251187416,
          0.0016289036089678355,
          0.0016344730448724087,
          0.0016224380324770804,
          0.001601804510299898,
          0.0015745965582361077,
          0.0015459039586759316,
          0.0015182743263598697
        ],
        "TEOBResumS-Dali": [
          0.005825834008333142,
          0.0077259978114042616,
          0.008525737167275227,
          0.00866760458969662,
          0.008528602387805284,
          0.007963616491493686,
          0.007556262855165308,
          0.007212126966782861,
          0.006950354843065498,
          0.006600493118223194
        ]
      }
    },
    "eccPrec_q1234/002": {
      "q": 1.0000067195731677,
      "chi_1": [
        -0.569786671542263,
        0.5615235986415095,
        -0.0013484552496267066
      ],
      "chi_2": [
        3.1001739169480067e-06,
        4.096531782047996e-06,
        -1.9611241430731986e-05
      ],
      "chi_eff": -0.0006840354778373546,
      "chi_p": 0.7999785015227108,
      "e_gw_start": 0.1340254282935584,
      "omega_gw_avg_start": 0.0393893318442062,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.0009946395826433418,
          0.001290677421676878,
          0.0015173071535766747,
          0.0016606680227113646,
          0.001731632740454736,
          0.001747831859698623,
          0.0017356303850049049,
          0.001720466367408413,
          0.0017101150838211288,
          0.001714223262851866
        ],
        "TEOBResumS-Dali": [
          0.00498783199034003,
          0.0067725276441210625,
          0.007607517628350546,
          0.007679715378335228,
          0.007236710592018913,
          0.006577604429992112,
          0.005924120731620741,
          0.005377559382793162,
          0.004947427890754308,
          0.004631784923553761
        ]
      }
    },
    "eccPrec_q1234/003": {
      "q": 1.0000015681236156,
      "chi_1": [
        0.4871423291120644,
        0.634569801749902,
        0.00082336530905254
      ],
      "chi_2": [
        2.0301916784237344e-07,
        -1.6255752201111313e-07,
        4.5577324867069973e-07
      ],
      "chi_eff": 0.0004119108637563215,
      "chi_p": 0.7999915512714098,
      "e_gw_start": 0.3292602729938164,
      "omega_gw_avg_start": 0.0251925237106196,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.001262693422430905,
          0.0022074999697319075,
          0.0029820848386071797,
          0.003412541425262483,
          0.0035937592405022034,
          0.0036665367773526247,
          0.0036945243497026325,
          0.003705297535833485,
          0.003717077692688253,
          0.0037121026128313916
        ],
        "TEOBResumS-Dali": [
          0.01749843949306429,
          0.01990823917438178,
          0.01745824523285111,
          0.014057886638781047,
          0.011263406185376357,
          0.009096562257363439,
          0.007624781700811156,
          0.006527960092559404,
          0.005831156846977548,
          0.005392282187285713
        ]
      }
    },
    "eccPrec_q1234/004": {
      "q": 1.0000022125867183,
      "chi_1": [
        -0.030914478903038424,
        0.7993586042609249,
        0.0010206305425451284
      ],
      "chi_2": [
        -7.047066966269635e-07,
        -6.272806112337748e-08,
        4.3615026061814065e-06
      ],
      "chi_eff": 0.000512496584720878,
      "chi_p": 0.7999561758070378,
      "e_gw_start": 0.4074195917953654,
      "omega_gw_avg_start": 0.021295036626247,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.001355303910723138,
          0.0015358046790608926,
          0.0016312489185300594,
          0.0016998107667732798,
          0.0017440909946176975,
          0.0017718588357578113,
          0.0017913179131685553,
          0.0018122894296097591,
          0.0018327891545715236,
          0.0018539075407770778
        ],
        "TEOBResumS-Dali": [
          0.03975905139696345,
          0.041875458377818475,
          0.03440355442604448,
          0.02525807345718667,
          0.018258111078833128,
          0.013614579520956682,
          0.0105102992375663,
          0.00875037722276062,
          0.007662553428032348,
          0.006992527683677863
        ]
      }
    },
    "eccPrec_q1234/005": {
      "q": 1.999858132422231,
      "chi_1": [
        0.4222261794850194,
        0.6795528616420554,
        -0.0010828862544876722
      ],
      "chi_2": [
        1.3430295759862458e-05,
        -4.337950389988592e-06,
        -4.9420268051315354e-05
      ],
      "chi_eff": -0.0007383813009811254,
      "chi_p": 0.8000418979081173,
      "e_gw_start": 0.0383631710204717,
      "omega_gw_avg_start": 0.0367562121645647,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.003051863326810622,
          0.004804285598991931,
          0.005721446565515209,
          0.005757740064023631,
          0.005500821779600096,
          0.005273242607762185,
          0.005113142145443561,
          0.004996699821891992,
          0.004919694078024839,
          0.004887008817044736
        ],
        "TEOBResumS-Dali": [
          0.01863237321541167,
          0.026121805716720403,
          0.0277654831677302,
          0.026360232218436197,
          0.024038645411935344,
          0.021631989089481385,
          0.018944015889571952,
          0.017381074094043325,
          0.016361492872085992,
          0.015849564544360928
        ]
      }
    },
    "eccPrec_q1234/006": {
      "q": 2.000101966714508,
      "chi_1": [
        -0.23475079476062005,
        0.764718951624996,
        0.0023144479248471683
      ],
      "chi_2": [
        -1.7555295147746308e-05,
        -1.697843702274599e-05,
        6.62365446785181e-05
      ],
      "chi_eff": 0.0015650696020061195,
      "chi_p": 0.7999393793376944,
      "e_gw_start": 0.1347544988729334,
      "omega_gw_avg_start": 0.0375301647587119,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.0026648692478508096,
          0.004179326482954826,
          0.005422878756107807,
          0.006280368510307666,
          0.0068605095324988374,
          0.007260463926035632,
          0.007427814166426239,
          0.0068482585349914915,
          0.0064107273138475085,
          0.006156626669871934
        ],
        "TEOBResumS-Dali": [
          0.013263948605153675,
          0.018897628706079916,
          0.02244237144973038,
          0.022844539697050137,
          0.022413126702378605,
          0.021789110699702685,
          0.020326931906401224,
          0.01880090482748198,
          0.017493714399091864,
          0.01650967290801797
        ]
      }
    },
    "eccPrec_q1234/007": {
      "q": 1.9998984490754863,
      "chi_1": [
        0.7053851147450434,
        0.3774817709511057,
        -0.0024904889266186975
      ],
      "chi_2": [
        8.981878894010176e-07,
        -4.285902016687284e-08,
        -2.2729020423893377e-06
      ],
      "chi_eff": -0.001661055508516451,
      "chi_p": 0.8000379037922273,
      "e_gw_start": 0.3291673205036604,
      "omega_gw_avg_start": 0.0246059363174971,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.0048238230336070664,
          0.006973895051668566,
          0.006058793794421091,
          0.006440366984110879,
          0.0065581305889043096,
          0.006578991314425631,
          0.006602881570961117,
          0.0066664222250536476,
          0.006774443561105681,
          0.006883708204095673
        ],
        "TEOBResumS-Dali": [
          0.050697188547296435,
          0.05528888552723488,
          0.04724896149560598,
          0.03769237294369443,
          0.030713902916197022,
          0.026346722185120686,
          0.023620875251981865,
          0.022172758961944594,
          0.02140176373298297,
          0.02131619694499909
        ]
      }
    },
    "eccPrec_q1234/008": {
      "q": 2.0000646497276287,
      "chi_1": [
        -0.4547413394141403,
        0.6582230683050013,
        0.0016630203625171746
      ],
      "chi_2": [
        -3.734054669474723e-07,
        -4.724569565841429e-07,
        4.339742679341071e-06
      ],
      "chi_eff": 0.001110138737120061,
      "chi_p": 0.8000295578420943,
      "e_gw_start": 0.4501084848045013,
      "omega_gw_avg_start": 0.0183135037454289,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.0054416955789912125,
          0.007969058160350428,
          0.009508743367024564,
          0.010046656055354042,
          0.00988909395026194,
          0.009238335298348277,
          0.008387377498767834,
          0.007547217763970826,
          0.006929774850170545,
          0.006446685144700481
        ],
        "TEOBResumS-Dali": [
          0.07936968618630935,
          0.07042788837612324,
          0.05306332718405826,
          0.041686904209233044,
          0.033472555011329286,
          0.02331339482365291,
          0.0191471982878455,
          0.017268117580302333,
          0.015902164249692485,
          0.015435991696058693
        ]
      }
    },
    "eccPrec_q1234/010": {
      "q": 3.000171754466829,
      "chi_1": [
        -0.47546266231395995,
        0.6433067105142029,
        -0.0003769972266663979
      ],
      "chi_2": [
        -1.137321110939281e-06,
        -2.3910762260463283e-06,
        6.1721923529217855e-06
      ],
      "chi_eff": -0.00028120898492616517,
      "chi_p": 0.7999426648499773,
      "e_gw_start": 0.1338574729436609,
      "omega_gw_avg_start": 0.0367162385346887,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.0036233811829926577,
          0.004720080123763015,
          0.005350348411936712,
          0.005829761005640144,
          0.0060784066835026795,
          0.006145785577026164,
          0.006060304988929399,
          0.005876137557079941,
          0.005642840498938262,
          0.005402953761230567
        ],
        "TEOBResumS-Dali": [
          0.02339313412412225,
          0.03214144988000467,
          0.03766877019619064,
          0.04044152023401848,
          0.03958234296791563,
          0.03581435420270762,
          0.032774353344948715,
          0.029825888152028468,
          0.026683285876776264,
          0.024189316904938307
        ]
      }
    },
    "eccPrec_q1234/011": {
      "q": 3.0000655052064666,
      "chi_1": [
        0.7722869015151351,
        -0.20853223570273768,
        -0.004987644687492701
      ],
      "chi_2": [
        2.2676121402380142e-08,
        -8.147409589609515e-07,
        -4.600906207692557e-06
      ],
      "chi_eff": -0.0037419041427943457,
      "chi_p": 0.7999454678782987,
      "e_gw_start": 0.3317849977904332,
      "omega_gw_avg_start": 0.024061797319015,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.010366820442601954,
          0.015456541916679778,
          0.016603464489457487,
          0.0160991166446931,
          0.015242117850923997,
          0.014417748306899236,
          0.01375365205803436,
          0.013203899550478404,
          0.012714347670598314,
          0.012134493419226455
        ],
        "TEOBResumS-Dali": [
          0.10808399108426181,
          0.11362909989640224,
          0.10561679533568491,
          0.08349726160956894,
          0.07110123886080277,
          0.060762843332885286,
          0.05511632990015425,
          0.052187117763517143,
          0.04497590312909894,
          0.04351260298136328
        ]
      }
    },
    "eccPrec_q1234/012": {
      "q": 2.9999970182805247,
      "chi_1": [
        0.5382672843284563,
        0.5918811048524734,
        -0.0012313419357892347
      ],
      "chi_2": [
        -4.364479969083625e-07,
        -4.0806090923535544e-08,
        2.945300564822143e-06
      ],
      "chi_eff": -0.0009227698966819059,
      "chi_p": 0.800034319051199,
      "e_gw_start": 0.4171109224965587,
      "omega_gw_avg_start": 0.0202673413048103,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.012985746692170674,
          0.018167312700101856,
          0.018894580343896794,
          0.01799235983737768,
          0.0166640866683051,
          0.015526673510394717,
          0.014479516027537831,
          0.013482223209806632,
          0.012367021042644977,
          0.011338679078782055
        ],
        "TEOBResumS-Dali": [
          0.11212373622114347,
          0.16630522693130145,
          0.12722774350384825,
          0.09890330879714837,
          0.07534116683091119,
          0.06337366294436841,
          0.05636075019926945,
          0.051711911986366044,
          0.04767880128006241,
          0.04447984594417409
        ]
      }
    },
    "eccPrec_q1234/015": {
      "q": 4.00003874482561,
      "chi_1": [
        0.7948905188793204,
        -0.08950226946524503,
        -0.00615089736171294
      ],
      "chi_2": [
        1.301880079577558e-06,
        -1.6478577344346822e-06,
        -6.248303332510227e-06
      ],
      "chi_eff": -0.004921977072897309,
      "chi_p": 0.7999134910999217,
      "e_gw_start": 0.3383719554698762,
      "omega_gw_avg_start": 0.0235383613634252,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.02273367423103123,
          0.032357697901921556,
          0.0320827889188775,
          0.028957541194728487,
          0.02631966886846726,
          0.024421614361904265,
          0.02318513135630884,
          0.022381411220481873,
          0.021877308807194185,
          0.02147561201660597
        ],
        "TEOBResumS-Dali": [
          0.10996514833796434,
          0.15784934040469278,
          0.15450696232494066,
          0.1375520128838542,
          0.11660447481519531,
          0.10614999814495318,
          0.0985882947980864,
          0.09126743670998283,
          0.08603541171879736,
          0.08058862477960882
        ]
      }
    },
    "eccPrec_q1234/016": {
      "q": 4.000026235327655,
      "chi_1": [
        -0.5156271785112738,
        0.611732792446837,
        0.0013671381731752415
      ],
      "chi_2": [
        -1.0720228997707379e-07,
        -6.418243290292489e-07,
        3.3055338079437403e-06
      ],
      "chi_eff": 0.0010943730765181185,
      "chi_p": 0.8000552459513668,
      "e_gw_start": 0.4423184474338859,
      "omega_gw_avg_start": 0.0181147205816193,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.02226605913535018,
          0.030257806962292078,
          0.028399221701736477,
          0.025045704401832625,
          0.022155382988458094,
          0.02025932886614179,
          0.01910116358423619,
          0.018361092713533034,
          0.0177910522803697,
          0.017330599700083327
        ],
        "TEOBResumS-Dali": [
          0.12882858573946676,
          0.15175461242071875,
          0.13104999967977782,
          0.10548668399638472,
          0.0855443661951768,
          0.07299473869019679,
          0.0632123706019122,
          0.05412954406998349,
          0.05038679068233598,
          0.04789873076145856
        ]
      }
    },
    "eccPrec_q1234/017": {
      "q": 1.000077319878314,
      "chi_1": [
        -0.5403826307272178,
        -0.4205698072222129,
        0.41341107481173656
      ],
      "chi_2": [
        -0.20319329954182572,
        -0.15745860150578644,
        0.15467499075357805
      ],
      "chi_eff": 0.28404803394994615,
      "chi_p": 0.684757146978838,
      "e_gw_start": 0.0074500104449578,
      "omega_gw_avg_start": 0.0315701119413868,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.0016461637424156628,
          0.0024053455241479504,
          0.002676256358701612,
          0.002697555079762548,
          0.002622900497118774,
          0.002499266164854519,
          0.0024343289868424822,
          0.0024056877694820233,
          0.002410915197406105,
          0.0024133221696165386
        ],
        "TEOBResumS-Dali": [
          0.006684699690460372,
          0.0089292515599676,
          0.010431380317750039,
          0.01130082311871361,
          0.011657031827459252,
          0.011314723791787995,
          0.010974776806000008,
          0.010518885325610738,
          0.009874205336210196,
          0.009373381105703626
        ]
      }
    },
    "eccPrec_q1234/018": {
      "q": 1.000057387670773,
      "chi_1": [
        0.38624110765115754,
        0.5652561384027504,
        0.4136897790966518
      ],
      "chi_2": [
        0.14568931573356356,
        0.2116710072348874,
        0.15480877615058206
      ],
      "chi_eff": 0.28425299166148854,
      "chi_p": 0.6846142674832174,
      "e_gw_start": 0.0988250512106925,
      "omega_gw_avg_start": 0.0331383574324889,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.001623601308981426,
          0.0022717055158009147,
          0.00257186383681951,
          0.0027043007311812195,
          0.002777073927600404,
          0.0028479863959868235,
          0.0029188812487345173,
          0.0029987558563960848,
          0.0030904074980214746,
          0.0031802566200470617
        ],
        "TEOBResumS-Dali": [
          0.005715472966245527,
          0.006714779385505687,
          0.007096402800933821,
          0.007083652993250755,
          0.00702179523238633,
          0.006968078698294411,
          0.00691625611187463,
          0.006778307785081483,
          0.006766439521745049,
          0.006726363896355725
        ]
      }
    },
    "eccPrec_q1234/020": {
      "q": 1.0000239978873806,
      "chi_1": [
        -0.624500321732349,
        -0.2935300133657841,
        0.4046388242023976
      ],
      "chi_2": [
        -0.23437474199213315,
        -0.10986625078403763,
        0.15162874957296846
      ],
      "chi_eff": 0.27813530479628906,
      "chi_p": 0.6900438541066247,
      "e_gw_start": 0.3776550456688309,
      "omega_gw_avg_start": 0.01887295967426,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.0033992902039526873,
          0.003689531182610284,
          0.0035013811057991173,
          0.0032838016032614714,
          0.0031366279861375634,
          0.003001449113965493,
          0.0029623535634133447,
          0.0029646861848962036,
          0.002990882047433252,
          0.0030310224266302255
        ],
        "TEOBResumS-Dali": [
          0.056975561866138835,
          0.057409374648808464,
          0.0435585488595337,
          0.02916007930755027,
          0.02002080266102879,
          0.01465895942919715,
          0.012027040204824369,
          0.010642421299594584,
          0.009920174094554701,
          0.009503914264958113
        ]
      }
    },
    "eccPrec_q1234/022": {
      "q": 2.0000072264507573,
      "chi_1": [
        0.4304310281509745,
        0.5262259147600625,
        0.4215744474734622
      ],
      "chi_2": [
        -0.014398341423134026,
        0.26952985334621804,
        0.1309500917059096
      ],
      "chi_eff": 0.32469989557067097,
      "chi_p": 0.6798415869599105,
      "e_gw_start": 0.1038650553004468,
      "omega_gw_avg_start": 0.0326458356113069,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.0015546697120589759,
          0.002518804762743687,
          0.003328253271791759,
          0.003907858822575938,
          0.004318555806024249,
          0.004630622768407311,
          0.004892667098723824,
          0.00511835735156263,
          0.00531390689763489,
          0.005481765410316308
        ],
        "TEOBResumS-Dali": [
          0.01750166889997984,
          0.023485449125381974,
          0.02607613052592994,
          0.027057652210432326,
          0.02734190723226637,
          0.027926466260469462,
          0.02869714992520267,
          0.029731984343732587,
          0.031138188776329567,
          0.032780082623848905
        ]
      }
    },
    "eccPrec_q1234/024": {
      "q": 1.9999470033028648,
      "chi_1": [
        -0.5494447474596398,
        -0.4139864272032992,
        0.4083180821750064
      ],
      "chi_2": [
        -0.19472107580292586,
        -0.166528067184696,
        0.15600415131638962
      ],
      "chi_eff": 0.32421195277311177,
      "chi_p": 0.6879493385559288,
      "e_gw_start": 0.4067981027793954,
      "omega_gw_avg_start": 0.0172425152535148,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.006883902601984793,
          0.008169223370888878,
          0.008365863487995617,
          0.008077069237597101,
          0.007604581420889378,
          0.007098456587628199,
          0.006674877204671414,
          0.006373802522890548,
          0.0061767081629000575,
          0.006066824087652911
        ],
        "TEOBResumS-Dali": [
          0.06687802624428574,
          0.07741881054448507,
          0.07323766134406207,
          0.059555822220614396,
          0.04637880085644219,
          0.03924968863774214,
          0.034551708367226874,
          0.03246226785093498,
          0.031095048661209157,
          0.03085662644109266
        ]
      }
    },
    "eccPrec_q1234/026": {
      "q": 3.0001397645740524,
      "chi_1": [
        0.6134743969576215,
        0.2969281705475438,
        0.41893979229720146
      ],
      "chi_2": [
        0.0024844437702432965,
        0.2760985454415026,
        0.11736993904784807
      ],
      "chi_eff": 0.3435499631917013,
      "chi_p": 0.6815549678398864,
      "e_gw_start": 0.1077256998285554,
      "omega_gw_avg_start": 0.0319153858130691,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.005128116082976253,
          0.006743435932620057,
          0.00735826753857316,
          0.007525257224445414,
          0.0075328203087763335,
          0.007500693594686192,
          0.007451745294254852,
          0.007407050006478677,
          0.007308479522909916,
          0.0071440942774320115
        ],
        "TEOBResumS-Dali": [
          0.03131448890345756,
          0.0384689352207257,
          0.03830354280060566,
          0.03713172339484494,
          0.03663150278491545,
          0.03683433208688758,
          0.03738510391749661,
          0.038307127398218954,
          0.039596151740871166,
          0.04117175234087289
        ]
      }
    },
    "eccPrec_q1234/027": {
      "q": 3.000053015918855,
      "chi_1": [
        -0.34631859210072435,
        0.592522380863299,
        0.4111536433904959
      ],
      "chi_2": [
        -0.2640832028178698,
        0.051723646581256506,
        0.13266270008821812
      ],
      "chi_eff": 0.3415318303310244,
      "chi_p": 0.6863084868035221,
      "e_gw_start": 0.3073959812445798,
      "omega_gw_avg_start": 0.0219900323082739,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.006477256509993645,
          0.008725131570916922,
          0.01002605617124952,
          0.010669236811841398,
          0.010830026401962511,
          0.010674705672288565,
          0.010355600281866995,
          0.009939807624089525,
          0.009454357832787141,
          0.009077609104660489
        ],
        "TEOBResumS-Dali": [
          0.071990739020375,
          0.0927516818207984,
          0.0906442549589297,
          0.08250404591045779,
          0.07451476389263201,
          0.06744081071519958,
          0.060804270947199424,
          0.055891217780039915,
          0.051650977903092254,
          0.04821623720873802
        ]
      }
    },
    "eccPrec_q1234/028": {
      "q": 2.9999681174061266,
      "chi_1": [
        -0.23524392025918064,
        -0.6473774188693148,
        0.40691789567615366
      ],
      "chi_2": [
        -0.07228559875103678,
        -0.24747351100246973,
        0.15339522724103863
      ],
      "chi_eff": 0.343536723378331,
      "chi_p": 0.6887940363278445,
      "e_gw_start": 0.4058437208456174,
      "omega_gw_avg_start": 0.0172906072220648,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.00996762100777393,
          0.011629094228499892,
          0.011903739265400337,
          0.01162411252089468,
          0.01121559752734913,
          0.010855735368959563,
          0.010591147254893407,
          0.0103839639836939,
          0.010216209546643595,
          0.010069639358261329
        ],
        "TEOBResumS-Dali": [
          0.10276126011142839,
          0.10366788214814493,
          0.09022079389924897,
          0.07565311369279948,
          0.06581021675352672,
          0.060186775733691134,
          0.057868850498904556,
          0.057060292276792435,
          0.05664709134402213,
          0.05724200970218185
        ]
      }
    },
    "eccPrec_q1234/031": {
      "q": 3.999984492279524,
      "chi_1": [
        -0.6807583668898519,
        0.10497060414303047,
        0.40689508255889184
      ],
      "chi_2": [
        -0.1799558967298127,
        -0.20360910026474288,
        0.12711083874465107
      ],
      "chi_eff": 0.35093806024287155,
      "chi_p": 0.6888038776202491,
      "e_gw_start": 0.3146721924197443,
      "omega_gw_avg_start": 0.0217944156721545,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.023154187172730767,
          0.03359673476768277,
          0.038114417988611815,
          0.03868948503724179,
          0.03656089148660879,
          0.03381434097456226,
          0.031354099595729656,
          0.029802544290913113,
          0.02869981154674317,
          0.027894975536537303
        ],
        "TEOBResumS-Dali": [
          0.10544098371184207,
          0.1392173272534568,
          0.14707414499053673,
          0.1414013849108856,
          0.1252354847007724,
          0.10487861049425462,
          0.09465764613423044,
          0.08753565486382875,
          0.08205791563896891,
          0.07813831687432626
        ]
      }
    },
    "eccPrec_q1234/033": {
      "q": 1.0000650652357677,
      "chi_1": [
        -0.28492452278349956,
        -0.631599586687235,
        0.39970166474549795
      ],
      "chi_2": [
        -0.2068243139708911,
        -0.1434607335464284,
        0.16322822746012658
      ],
      "chi_eff": 0.28146879252766543,
      "chi_p": 0.6928925036301743,
      "e_gw_start": 0.0190996023942615,
      "omega_gw_avg_start": 0.0322749875552171,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.0022393228932340303,
          0.002727341904231406,
          0.0025564370929314073,
          0.002281534102098748,
          0.0020556819592928433,
          0.0019060471523566491,
          0.001817649947282618,
          0.001779274854347812,
          0.0017777222251267322,
          0.0017953600093144617
        ],
        "TEOBResumS-Dali": [
          0.0067434658458140895,
          0.007962245767362375,
          0.008287038240227917,
          0.008346589967532347,
          0.008261959230129401,
          0.008084445932966977,
          0.007823393844847759,
          0.007536123804676942,
          0.007280467553680947,
          0.007055623425080704
        ]
      }
    },
    "eccPrec_q1234/034": {
      "q": 1.000049241028781,
      "chi_1": [
        0.07978579541002691,
        0.6975559581283692,
        0.3833199310825181
      ],
      "chi_2": [
        0.14277125463624113,
        0.19428583886265247,
        0.1785063782793456
      ],
      "chi_eff": 0.28091567592636957,
      "chi_p": 0.7021040434790259,
      "e_gw_start": 0.1088226348079922,
      "omega_gw_avg_start": 0.0338565585713694,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.001644935379064516,
          0.0022004091942307014,
          0.00244982735249899,
          0.0025665915296788633,
          0.0026336935568446185,
          0.0026803111168076654,
          0.002657120889815845,
          0.0026607614049376505,
          0.002667588966644985,
          0.002668016501788828
        ],
        "TEOBResumS-Dali": [
          0.005509522526742416,
          0.006953348903837586,
          0.0075464183824488495,
          0.00754012719855679,
          0.0074911271696324055,
          0.00739790609379809,
          0.007245485785634442,
          0.007070814795042568,
          0.0068906804746334815,
          0.0067387679362361785
        ]
      }
    },
    "eccPrec_q1234/036": {
      "q": 1.0000204238210149,
      "chi_1": [
        -0.39123945428797147,
        -0.5799588392947725,
        0.38792124908596476
      ],
      "chi_2": [
        -0.22451507752957744,
        -0.10852827081802979,
        0.16675573692093293
      ],
      "chi_eff": 0.2773396222531258,
      "chi_p": 0.6995859960488701,
      "e_gw_start": 0.3821333744448409,
      "omega_gw_avg_start": 0.0191921458318519,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.0032250172269686628,
          0.0038367010678540536,
          0.004005649122782451,
          0.004045714898609609,
          0.0033755660373708807,
          0.0032330830722258064,
          0.003153812314173332,
          0.0031080490771718816,
          0.0030960826186262613,
          0.003090839662663103
        ],
        "TEOBResumS-Dali": [
          0.05560412985499408,
          0.05709184025298697,
          0.04435437747401039,
          0.03073749325655384,
          0.021485769569987156,
          0.0163503361163726,
          0.013739256562477986,
          0.012153005938417616,
          0.011363853834973181,
          0.010544411373389684
        ]
      }
    },
    "eccPrec_q1234/037": {
      "q": 2.0001491341286877,
      "chi_1": [
        -0.5401970293635566,
        0.43665185613509905,
        0.3966139815988817
      ],
      "chi_2": [
        -0.2211907160339382,
        0.12014238579050006,
        0.16330438850126558
      ],
      "chi_eff": 0.31884798308781953,
      "chi_p": 0.6946061286797278,
      "e_gw_start": 0.0136519248788435,
      "omega_gw_avg_start": 0.0339666830941262,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.001835286237610756,
          0.002741246648375606,
          0.0033163954123592854,
          0.003616269072533096,
          0.0037617066884516603,
          0.0038477356228011628,
          0.003915181738369911,
          0.00396910464886624,
          0.004020895627892207,
          0.0040634005912213444
        ],
        "TEOBResumS-Dali": [
          0.022868825790948066,
          0.028298986674274218,
          0.028945485850653374,
          0.028486978702646715,
          0.028100060530070747,
          0.027496955904623532,
          0.027635709981256973,
          0.028074130207974557,
          0.02890401179295743,
          0.02845780039479473
        ]
      }
    },
    "eccPrec_q1234/038": {
      "q": 1.9999459894115355,
      "chi_1": [
        -0.31672611553193697,
        0.6171525017916293,
        0.39853864482073775
      ],
      "chi_2": [
        -0.1590009049600304,
        0.19659802432912174,
        0.1613531503753899
      ],
      "chi_eff": 0.31947538992131413,
      "chi_p": 0.693680504791375,
      "e_gw_start": 0.1101615899748866,
      "omega_gw_avg_start": 0.0331860327185639,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.002003739028938911,
          0.002786698807230148,
          0.003100238776842845,
          0.0031992041413803074,
          0.0032316711696374067,
          0.0032494578655275497,
          0.003253746146626102,
          0.0032505935418361,
          0.0032173530570923647,
          0.0031919653103809065
        ],
        "TEOBResumS-Dali": [
          0.019556477637076353,
          0.025983913523265123,
          0.02763582150241828,
          0.028506860612576457,
          0.028336610984697197,
          0.02901704257325166,
          0.02957646301300676,
          0.030083114811287004,
          0.030732226638514826,
          0.03157168420923284
        ]
      }
    },
    "eccPrec_q1234/039": {
      "q": 2.0000896210428762,
      "chi_1": [
        -0.4169883439224148,
        0.5550860659485395,
        0.3974721302157852
      ],
      "chi_2": [
        -0.16774538911275114,
        0.18867638348649782,
        0.16211292003077946
      ],
      "chi_eff": 0.31902140376608956,
      "chi_p": 0.6942620683699956,
      "e_gw_start": 0.3022682920425521,
      "omega_gw_avg_start": 0.0224930041091747,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.004569793885710438,
          0.005847439302007373,
          0.005845776395749236,
          0.005556551303221857,
          0.005302335566248928,
          0.005137526440570972,
          0.005057206051181762,
          0.0050454878163512795,
          0.005074768794286255,
          0.005102579921959394
        ],
        "TEOBResumS-Dali": [
          0.054379054306810115,
          0.06714278775702376,
          0.06424728135921842,
          0.05286208618549415,
          0.04285489302599843,
          0.035949946725089,
          0.031065042870386583,
          0.027467355052659514,
          0.024861658168683687,
          0.02286132419039366
        ]
      }
    },
    "eccPrec_q1234/040": {
      "q": 1.999923153326795,
      "chi_1": [
        -0.49873038142910703,
        -0.4743544021085918,
        0.40776181086768354
      ],
      "chi_2": [
        -0.24348835663005317,
        -0.07253458641613093,
        0.15948469588146622
      ],
      "chi_eff": 0.32500065256571575,
      "chi_p": 0.688290703235357,
      "e_gw_start": 0.4332184967417677,
      "omega_gw_avg_start": 0.0173577105367621,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.003821258357726953,
          0.004742045285248131,
          0.005194172515909146,
          0.0053502678105291634,
          0.005334677717875325,
          0.005231808123113302,
          0.005108883932549602,
          0.0050224702743161265,
          0.004968392407561195,
          0.004945428766915061
        ],
        "TEOBResumS-Dali": [
          0.08204414665092274,
          0.0994164742710606,
          0.08510226053116943,
          0.06102233751708752,
          0.04727441316340608,
          0.039571839854383506,
          0.03557952844186851,
          0.033972827861920574,
          0.033213659197877776,
          0.03317893889344159
        ]
      }
    },
    "eccPrec_q1234/042": {
      "q": 3.0001181058849795,
      "chi_1": [
        0.4559937625381318,
        0.5150655708558449,
        0.4083796110141806
      ],
      "chi_2": [
        0.02096388506663401,
        0.25853411601333987,
        0.1507565508355152
      ],
      "chi_eff": 0.3439757475883357,
      "chi_p": 0.6879119520365521,
      "e_gw_start": 0.1123637553361982,
      "omega_gw_avg_start": 0.0323913527871597,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.006082698786050722,
          0.011131754804834748,
          0.014803765605114205,
          0.01726651626919551,
          0.018779619759081156,
          0.019404765486575326,
          0.019285452711854223,
          0.018780680289494867,
          0.018064106192620555,
          0.017357162292903072
        ],
        "TEOBResumS-Dali": [
          0.035056051817096145,
          0.053770046648400904,
          0.06133924445734584,
          0.06556445334675642,
          0.06543817298764465,
          0.06385622854034267,
          0.062260928735521026,
          0.06100638767374744,
          0.0603603531294834,
          0.060253915409127834
        ]
      }
    },
    "eccPrec_q1234/044": {
      "q": 2.9999755709943203,
      "chi_1": [
        -0.5793399931363625,
        -0.37401364223461653,
        0.4056025903144934
      ],
      "chi_2": [
        -0.2506807897676905,
        -0.03518506828611935,
        0.1610043849305394
      ],
      "chi_eff": 0.3444526655105398,
      "chi_p": 0.6895803305089584,
      "e_gw_start": 0.4548318778387856,
      "omega_gw_avg_start": 0.0173247966953146,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.007059755512419441,
          0.00959750235678003,
          0.01168638465726779,
          0.012929131885990652,
          0.013537485760970247,
          0.013836318906991663,
          0.013936595847632072,
          0.014004451792623884,
          0.014085681275128992,
          0.014139997095986456
        ],
        "TEOBResumS-Dali": [
          0.10376825916306742,
          0.1208808110738574,
          0.12520307104503048,
          0.10675161337820216,
          0.08999672671196501,
          0.0776405472041104,
          0.07236747193951709,
          0.06824078157778501,
          0.06711087310989594,
          0.06648070294656727
        ]
      }
    },
    "eccPrec_q1234/046": {
      "q": 4.000258584427111,
      "chi_1": [
        0.4757124888564548,
        0.4964310418206678,
        0.4086961708203515
      ],
      "chi_2": [
        -0.021402811228565716,
        0.2631387802524351,
        0.14244137423304956
      ],
      "chi_eff": 0.3554479653342331,
      "chi_p": 0.6875653796819298,
      "e_gw_start": 0.1152963810487959,
      "omega_gw_avg_start": 0.0318480887184782,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.009244795612709855,
          0.013897349226777655,
          0.015868492565859094,
          0.016325429317586182,
          0.01610562732376586,
          0.015633421121508673,
          0.015140577514929698,
          0.014808021266928595,
          0.014688837574399094,
          0.014671286821251628
        ],
        "TEOBResumS-Dali": [
          0.04947583789045762,
          0.06389952909052454,
          0.0656473456352149,
          0.0622513059218871,
          0.057701534940158616,
          0.05204224095024834,
          0.0479570339891523,
          0.04514514539376979,
          0.04340193199559372,
          0.04303873214139975
        ]
      }
    },
    "eccPrec_q1234/047": {
      "q": 4.000009240027074,
      "chi_1": [
        -0.6701053127952235,
        -0.17710033749483028,
        0.39937633231942504
      ],
      "chi_2": [
        -0.18520634497497887,
        -0.1799110903917248,
        0.1526959815604234
      ],
      "chi_eff": 0.350040353340781,
      "chi_p": 0.6931130209260009,
      "e_gw_start": 0.3160241384811831,
      "omega_gw_avg_start": 0.0219491633472039,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.022784696662409565,
          0.028804707072524804,
          0.02938261388378771,
          0.02845193049732342,
          0.02689951349496067,
          0.025316377833480286,
          0.024021525343745576,
          0.023089080384566363,
          0.02241040916122483,
          0.021932165833195683
        ],
        "TEOBResumS-Dali": [
          0.11945391833137498,
          0.12975742061281215,
          0.12006987129556135,
          0.10500593234033395,
          0.09519721482929477,
          0.08446228210672091,
          0.07401171325642353,
          0.06651097736382705,
          0.061289408757032815,
          0.058106790075125425
        ]
      }
    },
    "eccPrec_q1234/048": {
      "q": 3.999997768170573,
      "chi_1": [
        -0.5951296414595559,
        -0.3498939777004598,
        0.4043614015860247
      ],
      "chi_2": [
        -0.2508684382254438,
        -0.030073967674426716,
        0.1617851343871265
      ],
      "chi_eff": 0.35584612649068126,
      "chi_p": 0.6903659071643309,
      "e_gw_start": 0.4148118412895544,
      "omega_gw_avg_start": 0.017351529022643,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.016390301777268634,
          0.018142948856379126,
          0.01734086302436766,
          0.01649551976262864,
          0.01607015749284757,
          0.01607346595758352,
          0.016320675706251953,
          0.01667090711278596,
          0.017022853838624674,
          0.017315479461027516
        ],
        "TEOBResumS-Dali": [
          0.17382897947985798,
          0.1799133827602658,
          0.13898409631159558,
          0.10795242368315339,
          0.09306356836048768,
          0.08523246268485818,
          0.08053948319225257,
          0.07710225796237546,
          0.07655896460201173,
          0.07756850708058338
        ]
      }
    },
    "eccPrec_highq/005": {
      "q": 1.0000005788496837,
      "chi_1": [
        0.326047871142434,
        -0.60884023458811,
        0.40365628635570594
      ],
      "chi_2": [
        0.36560700284845493,
        -0.7115125653718934,
        0.0033276540042595304
      ],
      "chi_eff": 0.20349202811249154,
      "chi_p": 0.7999486011913628,
      "e_gw_start": 0.3984216406863372,
      "omega_gw_avg_start": 0.0177424537401566,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.024269111490342166,
          0.02813395634335103,
          0.02413715096909952,
          0.01905932587747361,
          0.015358953127459496,
          0.012219751540203272,
          0.010307260060434809,
          0.00927470476204062,
          0.008751554489638602,
          0.008513083758365236
        ],
        "TEOBResumS-Dali": [
          0.09624497523455766,
          0.123042122814496,
          0.08783103684963334,
          0.05653290372692432,
          0.039304034516750574,
          0.030888443619190742,
          0.026429259511230208,
          0.02359705119261246,
          0.021852204749358894,
          0.02080371122909097
        ]
      }
    },
    "eccPrec_highq/006": {
      "q": 1.0000008134429088,
      "chi_1": [
        -0.25968673405991116,
        -0.6362923776675121,
        0.40942294813890906
      ],
      "chi_2": [
        -0.31724937444892487,
        -0.7343340915434294,
        0.006077558285115244
      ],
      "chi_eff": 0.20775033523659062,
      "chi_p": 0.7999328308299191,
      "e_gw_start": 0.406501491142848,
      "omega_gw_avg_start": 0.0175994031899001,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.021099628761092615,
          0.02433183887426904,
          0.021462162477158153,
          0.0178760974475779,
          0.014467825382017185,
          0.012615820378394926,
          0.011392523433318202,
          0.01049602823901874,
          0.009806027835001396,
          0.009385098476307752
        ],
        "TEOBResumS-Dali": [
          0.11480259628789435,
          0.1203061338475474,
          0.07801315699982647,
          0.047454103083022336,
          0.033192726998574895,
          0.026098132224651294,
          0.022458817399869102,
          0.020394561663224064,
          0.018652740109834753,
          0.017690414341406058
        ]
      }
    },
    "eccPrec_highq/007": {
      "q": 1.0000008198068167,
      "chi_1": [
        -0.5728034209551895,
        -0.3751196272714605,
        0.4136568585366865
      ],
      "chi_2": [
        -0.6794114316349967,
        -0.4222692438267035,
        0.004211479714758451
      ],
      "chi_eff": 0.20893425304221622,
      "chi_p": 0.7999437534139712,
      "e_gw_start": 0.4061960446529897,
      "omega_gw_avg_start": 0.0174631703603978,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.0246555791019627,
          0.03135301472643526,
          0.028558282694347237,
          0.024234712901912814,
          0.02039073706124872,
          0.01761565835768475,
          0.01578450714944113,
          0.01442469021670223,
          0.013592891662502549,
          0.013109697247574825
        ],
        "TEOBResumS-Dali": [
          0.0920280831088307,
          0.08365589619675107,
          0.058064455083619015,
          0.041498012158981634,
          0.031783427914675255,
          0.024959782624988103,
          0.021814118616268585,
          0.01980622387951525,
          0.018926556909523384,
          0.018939644824163215
        ]
      }
    },
    "eccPrec_highq/008": {
      "q": 1.0000005351046162,
      "chi_1": [
        0.38858322547667273,
        -0.5711377105245115,
        0.40340618872469025
      ],
      "chi_2": [
        0.4389899117674001,
        -0.6687370468636734,
        0.002840955687017807
      ],
      "chi_eff": 0.203123625791916,
      "chi_p": 0.7999503720836274,
      "e_gw_start": 0.4024917358819154,
      "omega_gw_avg_start": 0.017884008895321,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.02876813433489467,
          0.038089888808162,
          0.036285630361192145,
          0.03184518442464834,
          0.027058606907553462,
          0.022413942924689345,
          0.017884746246859207,
          0.015604776768672113,
          0.014117327977143379,
          0.013269352692413139
        ],
        "TEOBResumS-Dali": [
          0.08643151929909454,
          0.08738343076816224,
          0.0706175339760724,
          0.05287811887177751,
          0.04068867988382485,
          0.03235756203853257,
          0.027510419586550205,
          0.02458671066720608,
          0.02238536387911705,
          0.020573057242477932
        ]
      }
    },
    "eccPrec_highq/009": {
      "q": 1.000000952786961,
      "chi_1": [
        -0.37992452656321046,
        -0.7039611477322272,
        0.005811100715117207
      ],
      "chi_2": [
        -0.34176462769214516,
        -0.6025339512565349,
        -0.40010753623766027
      ],
      "chi_eff": -0.19714812107282143,
      "chi_p": 0.7999399623726484,
      "e_gw_start": 0.4059025851179189,
      "omega_gw_avg_start": 0.0172504826681146,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.01212651532753195,
          0.01171060546135927,
          0.009256995006536761,
          0.006537771899003952,
          0.0049330422540384555,
          0.003950180001256909,
          0.0033921987519826002,
          0.003096009409969236,
          0.0029517363222199,
          0.0028929799008492463
        ],
        "TEOBResumS-Dali": [
          0.12167070763747634,
          0.11106623129415771,
          0.07002400760779104,
          0.04601289776792972,
          0.03088717254068518,
          0.02277992672997753,
          0.01834171216946301,
          0.015598604634758373,
          0.014038777921780987,
          0.01317721307843378
        ]
      }
    },
    "eccPrec_highq/010": {
      "q": 1.0000010151924295,
      "chi_1": [
        0.45824089937507306,
        -0.6557034400840192,
        0.0028190080512819835
      ],
      "chi_2": [
        0.3877321141872952,
        -0.575214642090062,
        -0.39840959361437506
      ],
      "chi_eff": -0.1977951909505385,
      "chi_p": 0.7999573258606316,
      "e_gw_start": 0.4065958807105601,
      "omega_gw_avg_start": 0.0171103737004247,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.014569990649392017,
          0.01404225553123184,
          0.010788242678260174,
          0.008219994059652569,
          0.006683604990571412,
          0.0052961939781100975,
          0.0032220680641784627,
          0.002945242215974919,
          0.0028326083611983632,
          0.0028133728778863
        ],
        "TEOBResumS-Dali": [
          0.08379061446399727,
          0.07154916047503834,
          0.05408666093460379,
          0.038341298050470596,
          0.026397100642679305,
          0.019489625029851965,
          0.01544914382308371,
          0.013345271362998457,
          0.012031260546553124,
          0.011522848084878023
        ]
      }
    },
    "eccPrec_highq/011": {
      "q": 1.0000009602731177,
      "chi_1": [
        -0.3134383672972025,
        -0.7359680519520166,
        0.006022241073818769
      ],
      "chi_2": [
        -0.284890542724021,
        -0.6320714000644455,
        -0.399061728318613
      ],
      "chi_eff": -0.19651964637463223,
      "chi_p": 0.7999328619252882,
      "e_gw_start": 0.4007205280715133,
      "omega_gw_avg_start": 0.0175374906017742,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.012273940161233732,
          0.01170010777482866,
          0.008942196029377847,
          0.006686113407908367,
          0.005190114168202586,
          0.004258551982221248,
          0.002660217879861815,
          0.0021792528115691656,
          0.001899656386112003,
          0.0017266317273485488
        ],
        "TEOBResumS-Dali": [
          0.054972905787771476,
          0.053395906264131376,
          0.04716358669456999,
          0.03788615706338816,
          0.027062755306188402,
          0.01983875419020753,
          0.015143899738304989,
          0.012701502331765924,
          0.010956363297351057,
          0.010256938294601059
        ]
      }
    },
    "eccPrec_highq/013": {
      "q": 1.0000018726541817,
      "chi_1": [
        0.4977353786555552,
        0.2417847162389749,
        0.577699380781703
      ],
      "chi_2": [
        0.6352181207455149,
        0.2642430238091934,
        -0.40817448784190474
      ],
      "chi_eff": 0.08476290801967265,
      "chi_p": 0.6879857633393053,
      "e_gw_start": 0.4021604172040984,
      "omega_gw_avg_start": 0.0173790197954606,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.010218425584807789,
          0.010934816534072245,
          0.009116480576462416,
          0.0069023302495782035,
          0.005494322129095952,
          0.004566195378669202,
          0.00377332999569413,
          0.0034419800174372295,
          0.003250775686953089,
          0.003159369272298762
        ],
        "TEOBResumS-Dali": [
          0.07427385858764335,
          0.09344170703793431,
          0.06963994933726037,
          0.042763623552552144,
          0.02857209947166295,
          0.021911140333609636,
          0.01851333467381977,
          0.01693682340633962,
          0.016153609131629665,
          0.015805631133735787
        ]
      }
    },
    "eccPrec_highq/014": {
      "q": 1.0000016981206112,
      "chi_1": [
        -0.23374745990585313,
        0.5119191095897739,
        0.5685339610192546
      ],
      "chi_2": [
        -0.262439324291161,
        0.6423825844279353,
        -0.3979897733530739
      ],
      "chi_eff": 0.08527250415121063,
      "chi_p": 0.6939221243751338,
      "e_gw_start": 0.3956284122737077,
      "omega_gw_avg_start": 0.017790849505302,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.009389400994133434,
          0.01038246730590009,
          0.009368144745362628,
          0.007947139262252767,
          0.00657864697867061,
          0.00584302524429714,
          0.005426374961787772,
          0.005222008780278231,
          0.005150607811423402,
          0.005163628362349626
        ],
        "TEOBResumS-Dali": [
          0.08404656737918748,
          0.08457919928605362,
          0.05902435960306651,
          0.03852006112059647,
          0.02765016951637378,
          0.02165496784483134,
          0.018326820190713522,
          0.017246742015369465,
          0.01674120679613378,
          0.016705998055641103
        ]
      }
    },
    "eccPrec_highq/015": {
      "q": 1.0000017530437468,
      "chi_1": [
        0.21235689883571332,
        0.5159347984376881,
        0.5732772924966011
      ],
      "chi_2": [
        0.29376751757383085,
        0.6274215619079838,
        -0.39996188433744345
      ],
      "chi_eff": 0.08665813061191827,
      "chi_p": 0.6927880249876391,
      "e_gw_start": 0.3988045210500319,
      "omega_gw_avg_start": 0.0176508392057877,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.009332854990393935,
          0.010217110349481917,
          0.009099531895059632,
          0.007911210455459172,
          0.006467602849913323,
          0.005730505329449187,
          0.005046070963376281,
          0.0047347192720201825,
          0.004496039995940837,
          0.0031930933598062206
        ],
        "TEOBResumS-Dali": [
          0.057802054410588055,
          0.05410566603874256,
          0.042559181624459486,
          0.03307823602419313,
          0.02598634183495252,
          0.020915282488466747,
          0.018252444391175238,
          0.013722187496979621,
          0.0125658773963081,
          0.011636242554745602
        ]
      }
    },
    "eccPrec_highq/024": {
      "q": 1.000000267405422,
      "chi_1": [
        0.48722010151477274,
        -0.49046881360410116,
        0.4025173917726807
      ],
      "chi_2": [
        0.5558108364432497,
        -0.575355736143562,
        0.001609868150237779
      ],
      "chi_eff": 0.20206365676266702,
      "chi_p": 0.7999746982685073,
      "e_gw_start": 0.5872833565106195,
      "omega_gw_avg_start": 0.0135009270074844,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.03280018086306602,
          0.03665061383070267,
          0.0338636913215985,
          0.030247739190191414,
          0.02709403662165244,
          0.024028249112536426,
          0.021975935927315504,
          0.020334266721196204,
          0.01913793670821473,
          0.016083088999477413
        ],
        "TEOBResumS-Dali": [
          0.20334200889483334,
          0.15998356984717665,
          0.12285054049702315,
          0.09554644344475138,
          0.07699559881926021,
          0.06448031927623754,
          0.05535263583054628,
          0.050523936189270535,
          0.047986195180629854,
          0.047541256731632786
        ]
      }
    },
    "eccPrec_highq/028": {
      "q": 1.0000004553946211,
      "chi_1": [
        0.5892072381845708,
        -0.5410872592668388,
        0.0014656532078462028
      ],
      "chi_2": [
        0.5036518816162633,
        -0.47586895857128775,
        -0.39978089420930724
      ],
      "chi_eff": -0.19915757481936106,
      "chi_p": 0.7999628689320453,
      "e_gw_start": 0.589832329977982,
      "omega_gw_avg_start": 0.0130443410718916,
      "mismatches": {
        "SEOBNRv6EPHM": [
          0.014417170735947282,
          0.015773480807480866,
          0.014460654506631365,
          0.012882210822377838,
          0.011650364574610439,
          0.009099079042153235,
          0.007161512315831731,
          0.005609314528494891,
          0.005270491499696606,
          0.005123871290309445
        ],
        "TEOBResumS-Dali": [
          0.1732772838459895,
          0.17808327985337014,
          0.12506216797298964,
          0.08944251716951579,
          0.06423785025764783,
          0.04829693581196115,
          0.03729952347375165,
          0.02957457106701933,
          0.02454678657980558,
          0.020469781443065105
        ]
      }
    }
  }
}
